Hyperfine structure and electric quadrupole transitions in the deuterium molecular ion

Molecular hydrogen ions are of metrological relevance due to the possibility of precise theoretical evaluation of their spectrum and of external-field-induced shifts. In homonuclear molecular ions the electric dipole $E1$ transitions are strongly suppressed, and of primary laser spectroscopy interest is the electric quadrupole ($E2$) transition spectrum. In continuation of previous work on the H$_2^+$ ion, we report here the results of the calculations of the hyperfine structure of the laser-induced electric quadrupole transitions between a large set of ro-vibrational states of D$_2^+$; the inaccuracies of previous evaluations have been corrected. The effects of the laser polarization are studied in detail. We show that the electric quadrupole moment of the deuteron can in principle be determined with low fractional uncertainty $(\simeq1\times10^{-4})$ by comparing the results presented here with future data from precision spectroscopy of D$_2^+$.

==> anc/d2plus-E2-oddL.lst <==
( 0,1)->( 0,3)
 1 1 1.5 2.5 1.5   -57.4733   5.8  0.0057   -0.42599D+02  0.12730D-01  0.71013D+02 -0.52885D+01  0.18669D-02  0.11137D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2905D+02
 2 1 1.5 1.5 1.5   -47.2001   5.7  0.1195   -0.42599D+02  0.12730D-01  0.71013D+02 -0.52885D+01  0.18669D-02  0.11137D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8144D+02
 3 1 1.5 2.5 2.5   -26.5061   5.1  0.0496   -0.11782D+02  0.92106D-02  0.63524D+02  0.23645D+01  0.31850D-03  0.18999D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.3273D+01
 4 1 1.5 0.5 1.5   -24.7652   5.8  0.5961   -0.42599D+02  0.12730D-01  0.71013D+02 -0.52885D+01  0.18669D-02  0.11137D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2161D+02
 5 1 1.5 1.5 2.5   -16.2329   5.0  0.3569   -0.11782D+02  0.92106D-02  0.63524D+02  0.23645D+01  0.31850D-03  0.18999D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4912D+02
 6 1 0.5 1.5 3.5   -10.9264  10.5  0.8476   -0.21234D+02 -0.78415D-02 -0.13734D+03  0.65645D+00  0.36100D-03  0.21525D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.4751D+01
 7 1 1.5 2.5 3.5     0.0286   5.2  0.2235    0.10584D+02  0.14765D-02  0.66330D+02  0.37506D+01 -0.19167D-02 -0.11434D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4993D+02
 8 1 0.5 0.5 2.5     2.0471  10.3  0.9774    0.11319D+01  0.67021D-02 -0.13454D+03 -0.10424D+01 -0.78548D-03 -0.46845D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.5420D+01
 9 1 1.5 0.5 2.5     6.2020   5.1  0.4024   -0.11782D+02  0.92106D-02  0.63524D+02  0.23645D+01  0.31850D-03  0.18999D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5393D+02
10 1 1.5 1.5 3.5    10.3018   5.2  0.5138    0.10584D+02  0.14765D-02  0.66330D+02  0.37506D+01 -0.19167D-02 -0.11434D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.2460D+01
11 1 0.5 1.5 2.5    12.5531  10.3  0.1429    0.11319D+01  0.67021D-02 -0.13454D+03 -0.10424D+01 -0.78548D-03 -0.46845D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1917D+02
12 1 1.5 2.5 4.5    20.1301   5.6  0.7143    0.31949D+02 -0.95474D-02  0.71013D+02 -0.22035D+01  0.77801D-03  0.46405D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.6319D+01
( 0,1)->( 1,1)
 1 1 1.5 2.5 0.5   -33.0606   5.3  0.2982   -0.15444D+02  0.54400D-02  0.68591D+02 -0.56084D+01  0.27784D-02  0.17219D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.5033D+02
 2 1 1.5 1.5 0.5   -22.7874   5.2  0.0478   -0.15444D+02  0.54400D-02  0.68591D+02 -0.56084D+01  0.27784D-02  0.17219D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1027D+03
 3 1 1.5 2.5 1.5   -11.6123   5.3  0.4182   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5231D+02
 4 1 0.5 0.5 1.5    -7.5925  10.5  0.9859   -0.54267D+01 -0.23720D-02 -0.13886D+03  0.20645D+00  0.12500D-03  0.77703D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1369D+02
 5 1 1.5 2.5 2.5    -1.7543   5.3  0.2800    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.2000D-02
 6 1 1.5 1.5 1.5    -1.3391   5.2  0.3137   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8000D-01
 7 1 0.5 1.5 1.5     2.9135  10.5  0.4922   -0.54267D+01 -0.23720D-02 -0.13886D+03  0.20645D+00  0.12500D-03  0.77703D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.6400D-01
 8 1 1.5 1.5 2.5     8.5189   5.2  0.6272    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5239D+02
 9 1 0.5 1.5 0.5    12.9727  10.5  0.4931    0.51821D+01  0.39485D-02 -0.13847D+03 -0.74056D+00 -0.49148D-03 -0.30450D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1344D+02
10 1 1.5 0.5 1.5    21.0958   5.3  0.0956   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1030D+03
11 1 1.5 0.5 2.5    30.9538   5.3  0.8941    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5066D+02
( 0,1)->( 1,3)
 1 1 1.5 2.5 1.5   -56.7098   5.7  0.0057   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2904D+02
 2 1 1.5 1.5 1.5   -46.4366   5.7  0.1195   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8143D+02
 3 1 1.5 2.5 2.5   -27.2887   5.1  0.0497   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.3722D+01
 4 1 1.5 0.5 1.5   -24.0017   5.7  0.5961   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2162D+02
 5 1 1.5 1.5 2.5   -17.0155   5.0  0.3575   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4867D+02
 6 1 0.5 1.5 3.5    -7.4459  10.4  0.8481   -0.20092D+02 -0.76028D-02 -0.13496D+03  0.61118D+00  0.34300D-03  0.21100D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.4601D+01
 7 1 1.5 2.5 3.5    -1.8490   5.2  0.2238    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4977D+02
 8 1 0.5 0.5 2.5     4.5714  10.3  0.9788    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.4970D+01
 9 1 1.5 0.5 2.5     5.4194   5.1  0.4026   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5438D+02
10 1 1.5 1.5 3.5     8.4242   5.1  0.5140    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.2620D+01
11 1 0.5 1.5 2.5    15.0774  10.3  0.1430    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1872D+02
12 1 1.5 2.5 4.5    17.4974   5.5  0.7143    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.6309D+01
( 0,3)->( 1,1)
 1 1 1.5 4.5 2.5   -21.8844   5.5  1.0000    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6321D+01
 2 1 1.5 3.5 1.5   -11.6409   5.2  0.5992   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01 -0.2380D+01
 3 1 0.5 2.5 1.5    -9.6396  10.3  0.2221   -0.54267D+01 -0.23720D-02 -0.13886D+03  0.20645D+00  0.12500D-03  0.77703D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1911D+02
 4 1 1.5 2.5 0.5    -6.5545   5.0  0.3127   -0.15444D+02  0.54400D-02  0.68591D+02 -0.56084D+01  0.27784D-02  0.17219D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.5360D+02
 5 1 1.5 3.5 2.5    -1.7829   5.2  0.3912    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4993D+02
 6 1 0.5 2.5 0.5     0.4196  10.2  0.7601    0.51821D+01  0.39485D-02 -0.13847D+03 -0.74056D+00 -0.49148D-03 -0.30450D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.5730D+01
 7 1 0.5 3.5 1.5    13.8399  10.5  0.9887   -0.54267D+01 -0.23720D-02 -0.13886D+03  0.20645D+00  0.12500D-03  0.77703D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.4815D+01
 8 1 1.5 2.5 1.5    14.8938   5.0  0.5551   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4904D+02
 9 1 1.5 1.5 0.5    24.4127   5.7  0.6957   -0.15444D+02  0.54400D-02  0.68591D+02 -0.56084D+01  0.27784D-02  0.17219D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.2128D+02
10 1 1.5 2.5 2.5    24.7518   5.0  0.1158    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3271D+01
11 1 1.5 1.5 1.5    45.8610   5.7  0.2788   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.8136D+02
12 1 1.5 1.5 2.5    55.7190   5.7  0.0200    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2905D+02
( 0,3)->( 1,3)
 1 1 1.5 3.5 1.5   -56.7384   5.6  0.0279   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7897D+02
 2 1 1.5 4.5 2.5   -47.4188   5.3  0.0173   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1004D+02
 3 1 1.5 2.5 1.5   -30.2037   5.5  0.2977   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3231D+02
 4 1 1.5 3.5 2.5   -27.3173   5.0  0.2949   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4621D+02
 5 1 1.5 4.5 3.5   -21.9791   5.4  0.2137    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5609D+02
 6 1 0.5 2.5 3.5   -19.9990  10.1  0.1479   -0.20092D+02 -0.76028D-02 -0.13496D+03  0.61118D+00  0.34300D-03  0.21100D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2377D+02
 7 1 1.5 4.5 4.5    -2.6327   5.7  0.7639    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1000D-01
 8 1 1.5 3.5 3.5    -1.8776   5.0  0.4054    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.1600D+00
 9 1 1.5 2.5 2.5    -0.7826   4.8  0.2740   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4490D+00
10 1 1.5 1.5 1.5     0.7635   6.2  0.4800   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.1000D-01
11 1 0.5 2.5 2.5     2.5243  10.0  0.8310    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.4500D+00
12 1 0.5 3.5 3.5     3.4805  10.3  0.8801   -0.20092D+02 -0.76028D-02 -0.13496D+03  0.61118D+00  0.34300D-03  0.21100D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1500D+00
13 1 1.5 3.5 4.5    17.4688   5.4  0.2668    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5624D+02
14 1 1.5 2.5 3.5    24.6571   4.9  0.3928    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4650D+02
15 1 0.5 3.5 2.5    26.0038  10.2  0.1110    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2347D+02
16 1 1.5 1.5 2.5    30.1846   5.6  0.4475   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3277D+02
17 1 1.5 2.5 4.5    44.0035   5.2  0.0287    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.9582D+01
18 1 1.5 1.5 3.5    55.6243   5.6  0.0559    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7882D+02
( 0,1)->( 2,1)
 1 1 1.5 2.5 0.5   -33.3735   5.3  0.2983   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4978D+02
 2 1 1.5 1.5 0.5   -23.1003   5.2  0.0479   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1022D+03
 3 1 1.5 2.5 1.5   -12.8780   5.2  0.4183   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5208D+02
 4 1 0.5 0.5 1.5    -4.8322  10.4  0.9862   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1361D+02
 5 1 1.5 2.5 2.5    -3.4224   5.3  0.2800    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4100D-01
 6 1 1.5 1.5 1.5    -2.6048   5.2  0.3139   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.3100D+00
 7 1 0.5 1.5 1.5     5.6738  10.4  0.4924   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1390D+00
 8 1 1.5 1.5 2.5     6.8508   5.2  0.6272    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5235D+02
 9 1 0.5 1.5 0.5    15.3007  10.4  0.4933    0.50060D+01  0.38440D-02 -0.13602D+03 -0.68422D+00 -0.46199D-03 -0.29440D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1308D+02
10 1 1.5 0.5 1.5    19.8301   5.2  0.0957   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1027D+03
11 1 1.5 0.5 2.5    29.2857   5.3  0.8941    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5070D+02
( 0,1)->( 2,3)
 1 1 1.5 2.5 1.5   -55.9458   5.7  0.0057   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2889D+02
 2 1 1.5 1.5 1.5   -45.6726   5.6  0.1195   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8128D+02
 3 1 1.5 2.5 2.5   -28.0101   5.0  0.0498   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4200D+01
 4 1 1.5 0.5 1.5   -23.2377   5.7  0.5961   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2177D+02
 5 1 1.5 1.5 2.5   -17.7369   5.0  0.3580   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4819D+02
 6 1 0.5 1.5 3.5    -4.1402  10.3  0.8487   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.4420D+01
 7 1 1.5 2.5 3.5    -3.6325   5.1  0.2240    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4946D+02
 8 1 1.5 0.5 2.5     4.6980   5.0  0.4029   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5486D+02
 9 1 1.5 1.5 3.5     6.6407   5.0  0.5142    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.2930D+01
10 1 0.5 0.5 2.5     6.9487  10.2  0.9802    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.4450D+01
11 1 1.5 2.5 4.5    14.9803   5.4  0.7143    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.6249D+01
12 1 0.5 1.5 2.5    17.4547  10.2  0.1431    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1820D+02
( 0,3)->( 2,1)
 1 1 1.5 4.5 2.5   -23.5525   5.5  1.0000    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6360D+01
 2 1 1.5 3.5 1.5   -12.9066   5.1  0.5989   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01 -0.2150D+01
 3 1 0.5 2.5 1.5    -6.8793  10.1  0.2219   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1903D+02
 4 1 1.5 2.5 0.5    -6.8674   5.0  0.3123   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.5305D+02
 5 1 1.5 3.5 2.5    -3.4510   5.2  0.3912    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4989D+02
 6 1 0.5 2.5 0.5     2.7476  10.1  0.7599    0.50060D+01  0.38440D-02 -0.13602D+03 -0.68422D+00 -0.46199D-03 -0.29440D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.6090D+01
 7 1 1.5 2.5 1.5    13.6281   5.0  0.5550   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4881D+02
 8 1 0.5 3.5 1.5    16.6002  10.3  0.9885   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.4890D+01
 9 1 1.5 2.5 2.5    23.0837   5.0  0.1158    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3232D+01
10 1 1.5 1.5 0.5    24.0998   5.7  0.6960   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.2073D+02
11 1 1.5 1.5 1.5    44.5953   5.7  0.2789   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.8113D+02
12 1 1.5 1.5 2.5    54.0509   5.7  0.0200    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2909D+02
( 0,3)->( 2,3)
 1 1 1.5 3.5 1.5   -55.9744   5.5  0.0279   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7882D+02
 2 1 1.5 4.5 2.5   -48.1402   5.3  0.0173   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1052D+02
 3 1 1.5 2.5 1.5   -29.4397   5.4  0.2977   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3216D+02
 4 1 1.5 3.5 2.5   -28.0387   4.9  0.2952   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4573D+02
 5 1 1.5 4.5 3.5   -23.7626   5.3  0.2139    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5578D+02
 6 1 0.5 2.5 3.5   -16.6933  10.0  0.1477   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2359D+02
 7 1 1.5 4.5 4.5    -5.1498   5.7  0.7639    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.7000D-01
 8 1 1.5 3.5 3.5    -3.6611   5.0  0.4052    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4700D+00
 9 1 1.5 2.5 2.5    -1.5040   4.7  0.2735   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.9270D+00
10 1 1.5 1.5 1.5     1.5275   6.1  0.4800   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.1600D+00
11 1 0.5 2.5 2.5     4.9016   9.9  0.8316    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.9700D+00
12 1 0.5 3.5 3.5     6.7862  10.3  0.8804   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.3310D+00
13 1 1.5 3.5 4.5    14.9517   5.3  0.2668    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5618D+02
14 1 1.5 2.5 3.5    22.8736   4.8  0.3929    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4619D+02
15 1 0.5 3.5 2.5    28.3811  10.1  0.1109    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2295D+02
16 1 1.5 1.5 2.5    29.4632   5.5  0.4484   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3325D+02
17 1 1.5 2.5 4.5    41.4864   5.2  0.0287    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.9522D+01
18 1 1.5 1.5 3.5    53.8408   5.6  0.0560    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7851D+02
( 0,1)->( 3,1)
 1 1 1.5 2.5 0.5   -33.6470   5.2  0.2984   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4903D+02
 2 1 1.5 1.5 0.5   -23.3738   5.2  0.0480   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1014D+03
 3 1 1.5 2.5 1.5   -14.0735   5.2  0.4184   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5171D+02
 4 1 1.5 2.5 2.5    -5.0090   5.2  0.2800    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.1130D+00
 5 1 1.5 1.5 1.5    -3.8003   5.1  0.3141   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.6800D+00
 6 1 0.5 0.5 1.5    -2.2177  10.3  0.9865   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1353D+02
 7 1 1.5 1.5 2.5     5.2642   5.2  0.6272    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5228D+02
 8 1 0.5 1.5 1.5     8.2883  10.3  0.4926   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.2260D+00
 9 1 0.5 1.5 0.5    17.4959  10.3  0.4935    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1269D+02
10 1 1.5 0.5 1.5    18.6346   5.2  0.0958   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1024D+03
11 1 1.5 0.5 2.5    27.6991   5.2  0.8941    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5077D+02
( 0,1)->( 3,3)
 1 1 1.5 2.5 1.5   -55.1780   5.6  0.0057   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2860D+02
 2 1 1.5 1.5 1.5   -44.9048   5.5  0.1195   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8099D+02
 3 1 1.5 2.5 2.5   -28.6720   5.0  0.0499   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4702D+01
 4 1 1.5 0.5 1.5   -22.4699   5.6  0.5961   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2206D+02
 5 1 1.5 1.5 2.5   -18.3988   5.0  0.3585   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4769D+02
 6 1 1.5 2.5 3.5    -5.3267   5.1  0.2242    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4901D+02
 7 1 0.5 1.5 3.5    -1.0003  10.3  0.8492   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.4211D+01
 8 1 1.5 0.5 2.5     4.0361   5.0  0.4031   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5536D+02
 9 1 1.5 1.5 3.5     4.9465   5.0  0.5144    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.3380D+01
10 1 0.5 0.5 2.5     9.1856  10.1  0.9815    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.3880D+01
11 1 1.5 2.5 4.5    12.5717   5.4  0.7143    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.6129D+01
12 1 0.5 1.5 2.5    19.6916  10.1  0.1432    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1763D+02
( 0,3)->( 3,1)
 1 1 1.5 4.5 2.5   -25.1391   5.5  1.0000    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6432D+01
 2 1 1.5 3.5 1.5   -14.1021   5.0  0.5987   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01 -0.1780D+01
 3 1 1.5 2.5 0.5    -7.1409   5.0  0.3120   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.5230D+02
 4 1 1.5 3.5 2.5    -5.0376   5.1  0.3912    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4982D+02
 5 1 0.5 2.5 1.5    -4.2648  10.0  0.2218   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1895D+02
 6 1 0.5 2.5 0.5     4.9428  10.0  0.7597    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.6480D+01
 7 1 1.5 2.5 1.5    12.4326   4.9  0.5549   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4844D+02
 8 1 0.5 3.5 1.5    19.2147  10.3  0.9883   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.4977D+01
 9 1 1.5 2.5 2.5    21.4971   5.0  0.1158    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3160D+01
10 1 1.5 1.5 0.5    23.8263   5.7  0.6962   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1998D+02
11 1 1.5 1.5 1.5    43.3998   5.6  0.2789   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.8076D+02
12 1 1.5 1.5 2.5    52.4643   5.7  0.0200    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2916D+02
( 0,3)->( 3,3)
 1 1 1.5 3.5 1.5   -55.2066   5.5  0.0279   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7853D+02
 2 1 1.5 4.5 2.5   -48.8021   5.3  0.0173   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1102D+02
 3 1 1.5 3.5 2.5   -28.7006   4.9  0.2954   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4523D+02
 4 1 1.5 2.5 1.5   -28.6719   5.3  0.2977   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3187D+02
 5 1 1.5 4.5 3.5   -25.4568   5.3  0.2141    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5533D+02
 6 1 0.5 2.5 3.5   -13.5534  10.0  0.1476   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2338D+02
 7 1 1.5 4.5 4.5    -7.5584   5.7  0.7639    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1900D+00
 8 1 1.5 3.5 3.5    -5.3553   5.0  0.4049    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.9200D+00
 9 1 1.5 2.5 2.5    -2.1659   4.7  0.2731   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.1429D+01
10 1 1.5 1.5 1.5     2.2953   6.0  0.4800   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.4500D+00
11 1 0.5 2.5 2.5     7.1385   9.8  0.8323    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1540D+01
12 1 0.5 3.5 3.5     9.9261  10.2  0.8806   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5400D+00
13 1 1.5 3.5 4.5    12.5431   5.3  0.2668    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5606D+02
14 1 1.5 2.5 3.5    21.1794   4.8  0.3930    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4574D+02
15 1 1.5 1.5 2.5    28.8013   5.5  0.4492   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3375D+02
16 1 0.5 3.5 2.5    30.6180  10.0  0.1108    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2238D+02
17 1 1.5 2.5 4.5    39.0778   5.2  0.0287    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.9402D+01
18 1 1.5 1.5 3.5    52.1466   5.6  0.0561    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7806D+02
( 0,1)->( 4,1)
 1 1 1.5 2.5 0.5   -33.8812   5.2  0.2985   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4808D+02
 2 1 1.5 1.5 0.5   -23.6080   5.1  0.0480   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1005D+03
 3 1 1.5 2.5 1.5   -15.2019   5.2  0.4185   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5120D+02
 4 1 1.5 2.5 2.5    -6.5184   5.2  0.2800    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.2180D+00
 5 1 1.5 1.5 1.5    -4.9287   5.1  0.3142   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1190D+01
 6 1 0.5 0.5 1.5     0.2580  10.3  0.9868   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1343D+02
 7 1 1.5 1.5 2.5     3.7548   5.1  0.6272    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5217D+02
 8 1 0.5 1.5 1.5    10.7640  10.3  0.4928   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.3200D+00
 9 1 1.5 0.5 1.5    17.5062   5.2  0.0960   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1019D+03
10 1 0.5 1.5 0.5    19.5638  10.3  0.4938    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1227D+02
11 1 1.5 0.5 2.5    26.1897   5.2  0.8941    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5088D+02
( 0,1)->( 4,3)
 1 1 1.5 2.5 1.5   -54.4033   5.5  0.0057   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2819D+02
 2 1 1.5 1.5 1.5   -44.1301   5.4  0.1195   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8058D+02
 3 1 1.5 2.5 2.5   -29.2760   5.0  0.0500   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5220D+01
 4 1 1.5 0.5 1.5   -21.6952   5.5  0.5961   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2247D+02
 5 1 1.5 1.5 2.5   -19.0028   5.0  0.3590   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4717D+02
 6 1 1.5 2.5 3.5    -6.9362   5.0  0.2244    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4844D+02
 7 1 0.5 1.5 3.5     1.9824  10.2  0.8497   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.3976D+01
 8 1 1.5 1.5 3.5     3.3370   5.0  0.5146    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.3950D+01
 9 1 1.5 0.5 2.5     3.4321   5.0  0.4033   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5588D+02
10 1 1.5 2.5 4.5    10.2644   5.4  0.7143    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.5959D+01
11 1 0.5 0.5 2.5    11.2876  10.1  0.9828    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.3260D+01
12 1 0.5 1.5 2.5    21.7936  10.1  0.1433    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1701D+02
( 0,3)->( 4,1)
 1 1 1.5 4.5 2.5   -26.6485   5.4  1.0000    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6537D+01
 2 1 1.5 3.5 1.5   -15.2305   5.0  0.5984   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01 -0.1270D+01
 3 1 1.5 2.5 0.5    -7.3751   4.9  0.3116   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.5135D+02
 4 1 1.5 3.5 2.5    -6.5470   5.0  0.3912    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4971D+02
 5 1 0.5 2.5 1.5    -1.7891  10.0  0.2216   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1885D+02
 6 1 0.5 2.5 0.5     7.0107  10.0  0.7596    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.6903D+01
 7 1 1.5 2.5 1.5    11.3042   4.9  0.5548   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4793D+02
 8 1 1.5 2.5 2.5    19.9877   4.9  0.1158    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3055D+01
 9 1 0.5 3.5 1.5    21.6904  10.2  0.9882   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5071D+01
10 1 1.5 1.5 0.5    23.5921   5.6  0.6965   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1903D+02
11 1 1.5 1.5 1.5    42.2714   5.6  0.2790   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.8025D+02
12 1 1.5 1.5 2.5    50.9549   5.6  0.0200    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2927D+02
( 0,3)->( 4,3)
 1 1 1.5 3.5 1.5   -54.4319   5.4  0.0279   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7812D+02
 2 1 1.5 4.5 2.5   -49.4061   5.3  0.0174   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1154D+02
 3 1 1.5 3.5 2.5   -29.3046   4.9  0.2957   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4471D+02
 4 1 1.5 2.5 1.5   -27.8972   5.2  0.2977   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3146D+02
 5 1 1.5 4.5 3.5   -27.0663   5.3  0.2143    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5476D+02
 6 1 0.5 2.5 3.5   -10.5707   9.9  0.1474   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2315D+02
 7 1 1.5 4.5 4.5    -9.8657   5.6  0.7639    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.3600D+00
 8 1 1.5 3.5 3.5    -6.9648   4.9  0.4047    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.1490D+01
 9 1 1.5 2.5 2.5    -2.7699   4.7  0.2725   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.1947D+01
10 1 1.5 1.5 1.5     3.0700   5.9  0.4800   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.8600D+00
11 1 0.5 2.5 2.5     9.2405   9.8  0.8329    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2160D+01
12 1 1.5 3.5 4.5    10.2358   5.2  0.2668    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5589D+02
13 1 0.5 3.5 3.5    12.9088  10.1  0.8808   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.7750D+00
14 1 1.5 2.5 3.5    19.5699   4.7  0.3931    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4517D+02
15 1 1.5 1.5 2.5    28.1973   5.5  0.4501   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3427D+02
16 1 0.5 3.5 2.5    32.7200  10.0  0.1107    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2176D+02
17 1 1.5 2.5 4.5    36.7705   5.1  0.0287    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.9232D+01
18 1 1.5 1.5 3.5    50.5371   5.5  0.0561    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7749D+02
( 0,1)->( 5,1)
 1 1 1.5 2.5 0.5   -34.0764   5.2  0.2986   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4696D+02
 2 1 1.5 1.5 0.5   -23.8032   5.1  0.0481   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9935D+02
 3 1 1.5 2.5 1.5   -16.2661   5.1  0.4186   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5055D+02
 4 1 1.5 2.5 2.5    -7.9544   5.2  0.2800    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.3530D+00
 5 1 1.5 1.5 1.5    -5.9929   5.0  0.3144   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.1840D+01
 6 1 1.5 1.5 2.5     2.3188   5.1  0.6272    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5204D+02
 7 1 0.5 0.5 1.5     2.6009  10.2  0.9871   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1333D+02
 8 1 0.5 1.5 1.5    13.1069  10.2  0.4930   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.4220D+00
 9 1 1.5 0.5 1.5    16.4420   5.1  0.0961   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1012D+03
10 1 0.5 1.5 0.5    21.5095  10.2  0.4940    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1182D+02
11 1 1.5 0.5 2.5    24.7537   5.2  0.8941    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5101D+02
( 0,1)->( 5,3)
 1 1 1.5 2.5 1.5   -53.6185   5.4  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2765D+02
 2 1 1.5 1.5 1.5   -43.3453   5.4  0.1195   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8004D+02
 3 1 1.5 2.5 2.5   -29.8230   5.0  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5752D+01
 4 1 1.5 0.5 1.5   -20.9104   5.4  0.5961   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2301D+02
 5 1 1.5 1.5 2.5   -19.5498   4.9  0.3595   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4664D+02
 6 1 1.5 2.5 3.5    -8.4653   5.0  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4773D+02
 7 1 1.5 1.5 3.5     1.8079   5.0  0.5148    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4660D+01
 8 1 1.5 0.5 2.5     2.8851   5.0  0.4034   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5641D+02
 9 1 0.5 1.5 3.5     4.8154  10.1  0.8502   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.3719D+01
10 1 1.5 2.5 4.5     8.0523   5.3  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.5739D+01
11 1 0.5 0.5 2.5    13.2598  10.0  0.9840    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.2590D+01
12 1 0.5 1.5 2.5    23.7658  10.0  0.1434    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1634D+02
( 0,3)->( 5,1)
 1 1 1.5 4.5 2.5   -28.0845   5.4  1.0000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6672D+01
 2 1 1.5 3.5 1.5   -16.2947   5.0  0.5981   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01 -0.6200D+00
 3 1 1.5 3.5 2.5    -7.9830   5.0  0.3912    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4958D+02
 4 1 1.5 2.5 0.5    -7.5703   4.9  0.3113   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.5023D+02
 5 1 0.5 2.5 1.5     0.5538   9.9  0.2214   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1875D+02
 6 1 0.5 2.5 0.5     8.9564   9.9  0.7594    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.7351D+01
 7 1 1.5 2.5 1.5    10.2400   4.8  0.5547   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4728D+02
 8 1 1.5 2.5 2.5    18.5517   4.9  0.1158    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2920D+01
 9 1 1.5 1.5 0.5    23.3969   5.6  0.6967   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1791D+02
10 1 0.5 3.5 1.5    24.0333  10.1  0.9880   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5173D+01
11 1 1.5 1.5 1.5    41.2072   5.6  0.2790   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7960D+02
12 1 1.5 1.5 2.5    49.5189   5.6  0.0200    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2940D+02
( 0,3)->( 5,3)
 1 1 1.5 3.5 1.5   -53.6471   5.3  0.0279   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7758D+02
 2 1 1.5 4.5 2.5   -49.9531   5.2  0.0174   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1207D+02
 3 1 1.5 3.5 2.5   -29.8516   4.8  0.2960   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4418D+02
 4 1 1.5 4.5 3.5   -28.5954   5.3  0.2145    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5405D+02
 5 1 1.5 2.5 1.5   -27.1124   5.2  0.2977   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3092D+02
 6 1 1.5 4.5 4.5   -12.0778   5.5  0.7639    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5800D+00
 7 1 1.5 3.5 3.5    -8.4939   4.9  0.4044    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.2200D+01
 8 1 0.5 2.5 3.5    -7.7377   9.8  0.1472   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2289D+02
 9 1 1.5 2.5 2.5    -3.3169   4.7  0.2720   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.2479D+01
10 1 1.5 1.5 1.5     3.8548   5.9  0.4800   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.1400D+01
11 1 1.5 3.5 4.5     8.0237   5.2  0.2668    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5567D+02
12 1 0.5 2.5 2.5    11.2127   9.7  0.8334    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2830D+01
13 1 0.5 3.5 3.5    15.7418  10.0  0.8811   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1032D+01
14 1 1.5 2.5 3.5    18.0408   4.7  0.3931    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4446D+02
15 1 1.5 1.5 2.5    27.6503   5.4  0.4509   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3480D+02
16 1 1.5 2.5 4.5    34.5584   5.0  0.0287    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.9012D+01
17 1 0.5 3.5 2.5    34.6922   9.9  0.1106    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2109D+02
18 1 1.5 1.5 3.5    49.0080   5.5  0.0562    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7678D+02
( 0,1)->( 6,1)
 1 1 1.5 2.5 0.5   -34.2320   5.1  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4567D+02
 2 1 1.5 1.5 0.5   -23.9588   5.0  0.0482   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9806D+02
 3 1 1.5 2.5 1.5   -17.2684   5.1  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4979D+02
 4 1 1.5 2.5 2.5    -9.3208   5.1  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.5170D+00
 5 1 1.5 1.5 1.5    -6.9952   5.0  0.3145   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.2600D+01
 6 1 1.5 1.5 2.5     0.9524   5.0  0.6272    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5187D+02
 7 1 0.5 0.5 1.5     4.8167  10.1  0.9874   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1322D+02
 8 1 0.5 1.5 1.5    15.3227  10.1  0.4932   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.5310D+00
 9 1 1.5 0.5 1.5    15.4397   5.1  0.0962   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.1005D+03
10 1 0.5 1.5 0.5    23.3373  10.1  0.4942    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1135D+02
11 1 1.5 0.5 2.5    23.3873   5.1  0.8941    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5118D+02
( 0,1)->( 6,3)
 1 1 1.5 2.5 1.5   -52.8204   5.4  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2701D+02
 2 1 1.5 1.5 1.5   -42.5472   5.3  0.1195   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7940D+02
 3 1 1.5 2.5 2.5   -30.3139   5.0  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.6291D+01
 4 1 1.5 0.5 1.5   -20.1123   5.4  0.5961   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2365D+02
 5 1 1.5 1.5 2.5   -20.0407   4.9  0.3600   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4610D+02
 6 1 1.5 2.5 3.5    -9.9177   5.0  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4692D+02
 7 1 1.5 1.5 3.5     0.3555   5.0  0.5149    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5470D+01
 8 1 1.5 0.5 2.5     2.3942   5.0  0.4036   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5695D+02
 9 1 1.5 2.5 4.5     5.9291   5.2  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.5469D+01
10 1 0.5 1.5 3.5     7.5059  10.1  0.8507   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.3440D+01
11 1 0.5 0.5 2.5    15.1067   9.9  0.9853    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.1890D+01
12 1 0.5 1.5 2.5    25.6127   9.9  0.1435    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1564D+02
( 0,3)->( 6,1)
 1 1 1.5 4.5 2.5   -29.4509   5.3  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.6836D+01
 2 1 1.5 3.5 1.5   -17.2970   5.0  0.5978   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.1400D+00
 3 1 1.5 3.5 2.5    -9.3494   5.0  0.3912    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4941D+02
 4 1 1.5 2.5 0.5    -7.7259   4.8  0.3109   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.4894D+02
 5 1 0.5 2.5 1.5     2.7696   9.8  0.2212   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1864D+02
 6 1 1.5 2.5 1.5     9.2377   4.8  0.5546   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4652D+02
 7 1 0.5 2.5 0.5    10.7842   9.8  0.7592    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.7822D+01
 8 1 1.5 2.5 2.5    17.1853   4.8  0.1158    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2756D+01
 9 1 1.5 1.5 0.5    23.2413   5.6  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1662D+02
10 1 0.5 3.5 1.5    26.2491  10.0  0.9877   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5282D+01
11 1 1.5 1.5 1.5    40.2049   5.6  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7884D+02
12 1 1.5 1.5 2.5    48.1525   5.6  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2957D+02
( 0,3)->( 6,3)
 1 1 1.5 3.5 1.5   -52.8490   5.2  0.0279   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7694D+02
 2 1 1.5 4.5 2.5   -50.4440   5.2  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1261D+02
 3 1 1.5 3.5 2.5   -30.3425   4.8  0.2962   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4364D+02
 4 1 1.5 4.5 3.5   -30.0478   5.3  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5324D+02
 5 1 1.5 2.5 1.5   -26.3143   5.1  0.2977   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.3028D+02
 6 1 1.5 4.5 4.5   -14.2010   5.5  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.8500D+00
 7 1 1.5 3.5 3.5    -9.9463   4.9  0.4042    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.3010D+01
 8 1 0.5 2.5 3.5    -5.0472   9.8  0.1470   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2261D+02
 9 1 1.5 2.5 2.5    -3.8078   4.7  0.2715   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.3018D+01
10 1 1.5 1.5 1.5     4.6529   5.8  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2040D+01
11 1 1.5 3.5 4.5     5.9005   5.1  0.2668    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5540D+02
12 1 0.5 2.5 2.5    13.0596   9.6  0.8340    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.3530D+01
13 1 1.5 2.5 3.5    16.5884   4.7  0.3932    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4365D+02
14 1 0.5 3.5 3.5    18.4323  10.0  0.8813   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1311D+01
15 1 1.5 1.5 2.5    27.1594   5.4  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3534D+02
16 1 1.5 2.5 4.5    32.4352   5.0  0.0287    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.8742D+01
17 1 0.5 3.5 2.5    36.5391   9.8  0.1105    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2039D+02
18 1 1.5 1.5 3.5    47.5556   5.5  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7597D+02
( 0,1)->( 7,1)
 1 1 1.5 2.5 0.5   -34.3478   5.1  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4422D+02
 2 1 1.5 1.5 0.5   -24.0746   5.0  0.0482   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9661D+02
 3 1 1.5 2.5 1.5   -18.2111   5.0  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4890D+02
 4 1 1.5 2.5 2.5   -10.6210   5.1  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.7090D+00
 5 1 1.5 1.5 1.5    -7.9379   5.0  0.3147   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.3490D+01
 6 1 1.5 1.5 2.5    -0.3478   5.0  0.6272    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5168D+02
 7 1 0.5 0.5 1.5     6.9106  10.1  0.9877   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1311D+02
 8 1 1.5 0.5 1.5    14.4970   5.0  0.0963   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.9956D+02
 9 1 0.5 1.5 1.5    17.4166  10.1  0.4934   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.6470D+00
10 1 1.5 0.5 2.5    22.0871   5.1  0.8941    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5137D+02
11 1 0.5 1.5 0.5    25.0513  10.1  0.4944    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1086D+02
( 0,1)->( 7,3)
 1 1 1.5 2.5 1.5   -52.0056   5.3  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2625D+02
 2 1 1.5 1.5 1.5   -41.7324   5.2  0.1195   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7864D+02
 3 1 1.5 2.5 2.5   -30.7493   5.0  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.6834D+01
 4 1 1.5 1.5 2.5   -20.4761   4.9  0.3605   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4556D+02
 5 1 1.5 0.5 1.5   -19.2975   5.3  0.5961   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2441D+02
 6 1 1.5 2.5 3.5   -11.2969   5.0  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4598D+02
 7 1 1.5 1.5 3.5    -1.0237   4.9  0.5151    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.6410D+01
 8 1 1.5 0.5 2.5     1.9588   5.0  0.4037   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5749D+02
 9 1 1.5 2.5 4.5     3.8891   5.2  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.5149D+01
10 1 0.5 1.5 3.5    10.0602  10.0  0.8512   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.3142D+01
11 1 0.5 0.5 2.5    16.8320   9.9  0.9864    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.1160D+01
12 1 0.5 1.5 2.5    27.3380   9.9  0.1436    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1491D+02
( 0,3)->( 7,1)
 1 1 1.5 4.5 2.5   -30.7511   5.3  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.7028D+01
 2 1 1.5 3.5 1.5   -18.2397   4.9  0.5975   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.1030D+01
 3 1 1.5 3.5 2.5   -10.6496   5.0  0.3912    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4922D+02
 4 1 1.5 2.5 0.5    -7.8417   4.8  0.3106   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.4749D+02
 5 1 0.5 2.5 1.5     4.8635   9.8  0.2210   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1853D+02
 6 1 1.5 2.5 1.5     8.2950   4.7  0.5544   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4563D+02
 7 1 0.5 2.5 0.5    12.4982   9.8  0.7590    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.8313D+01
 8 1 1.5 2.5 2.5    15.8851   4.8  0.1158    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2564D+01
 9 1 1.5 1.5 0.5    23.1255   5.6  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1517D+02
10 1 0.5 3.5 1.5    28.3430  10.0  0.9875   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5398D+01
11 1 1.5 1.5 1.5    39.2622   5.5  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7795D+02
12 1 1.5 1.5 2.5    46.8523   5.6  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2976D+02
( 0,3)->( 7,3)
 1 1 1.5 3.5 1.5   -52.0342   5.2  0.0279   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7618D+02
 2 1 1.5 4.5 2.5   -50.8794   5.2  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1315D+02
 3 1 1.5 4.5 3.5   -31.4270   5.2  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5230D+02
 4 1 1.5 3.5 2.5   -30.7779   4.8  0.2964   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4310D+02
 5 1 1.5 2.5 1.5   -25.4995   5.0  0.2977   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2952D+02
 6 1 1.5 4.5 4.5   -16.2410   5.5  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1170D+01
 7 1 1.5 3.5 3.5   -11.3255   4.8  0.4039    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.3950D+01
 8 1 1.5 2.5 2.5    -4.2432   4.7  0.2709   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.3561D+01
 9 1 0.5 2.5 3.5    -2.4929   9.7  0.1468   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2231D+02
10 1 1.5 3.5 4.5     3.8605   5.1  0.2668    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5508D+02
11 1 1.5 1.5 1.5     5.4677   5.7  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2800D+01
12 1 0.5 2.5 2.5    14.7849   9.6  0.8344    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.4260D+01
13 1 1.5 2.5 3.5    15.2092   4.7  0.3932    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4271D+02
14 1 0.5 3.5 3.5    20.9866   9.9  0.8814   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1609D+01
15 1 1.5 1.5 2.5    26.7240   5.4  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3588D+02
16 1 1.5 2.5 4.5    30.3952   5.0  0.0287    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.8422D+01
17 1 0.5 3.5 2.5    38.2644   9.8  0.1104    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1966D+02
18 1 1.5 1.5 3.5    46.1764   5.4  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7503D+02
( 0,1)->( 8,1)
 1 1 1.5 2.5 0.5   -34.4232   5.0  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4261D+02
 2 1 1.5 1.5 0.5   -24.1500   5.0  0.0483   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9500D+02
 3 1 1.5 2.5 1.5   -19.0962   5.0  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4791D+02
 4 1 1.5 2.5 2.5   -11.8580   5.0  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.9280D+00
 5 1 1.5 1.5 1.5    -8.8230   5.0  0.3149   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4480D+01
 6 1 1.5 1.5 2.5    -1.5848   5.0  0.6272    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5146D+02
 7 1 0.5 0.5 1.5     8.8871  10.0  0.9880   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1298D+02
 8 1 1.5 0.5 1.5    13.6119   5.0  0.0964   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.9857D+02
 9 1 0.5 1.5 1.5    19.3931  10.0  0.4936   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.7680D+00
10 1 1.5 0.5 2.5    20.8501   5.0  0.8941    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5159D+02
11 1 0.5 1.5 0.5    26.6549  10.0  0.4946    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1036D+02
( 0,1)->( 8,3)
 1 1 1.5 2.5 1.5   -51.1705   5.2  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2538D+02
 2 1 1.5 1.5 1.5   -40.8973   5.2  0.1195   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7777D+02
 3 1 1.5 2.5 2.5   -31.1294   4.9  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.7375D+01
 4 1 1.5 1.5 2.5   -20.8562   4.8  0.3609   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4502D+02
 5 1 1.5 0.5 1.5   -18.4624   5.2  0.5961   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2528D+02
 6 1 1.5 2.5 3.5   -12.6062   5.0  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4495D+02
 7 1 1.5 1.5 3.5    -2.3330   4.9  0.5153    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7440D+01
 8 1 1.5 0.5 2.5     1.5787   4.9  0.4038   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5803D+02
 9 1 1.5 2.5 4.5     1.9267   5.2  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4789D+01
10 1 0.5 1.5 3.5    12.4845   9.9  0.8517   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.2827D+01
11 1 0.5 0.5 2.5    18.4393   9.9  0.9876    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02 -0.4000D+00
12 1 0.5 1.5 2.5    28.9453   9.9  0.1437    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1415D+02
( 0,3)->( 8,1)
 1 1 1.5 4.5 2.5   -31.9881   5.3  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.7247D+01
 2 1 1.5 3.5 1.5   -19.1248   4.9  0.5972   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.2020D+01
 3 1 1.5 3.5 2.5   -11.8866   4.9  0.3912    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4900D+02
 4 1 1.5 2.5 0.5    -7.9171   4.7  0.3102   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.4588D+02
 5 1 0.5 2.5 1.5     6.8400   9.7  0.2208   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1840D+02
 6 1 1.5 2.5 1.5     7.4099   4.7  0.5543   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4464D+02
 7 1 0.5 2.5 0.5    14.1018   9.7  0.7587    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.8818D+01
 8 1 1.5 2.5 2.5    14.6481   4.7  0.1158    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2345D+01
 9 1 1.5 1.5 0.5    23.0501   5.5  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1356D+02
10 1 0.5 3.5 1.5    30.3195   9.9  0.9873   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5519D+01
11 1 1.5 1.5 1.5    38.3771   5.5  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7696D+02
12 1 1.5 1.5 2.5    45.6153   5.5  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.2998D+02
( 0,3)->( 8,3)
 1 1 1.5 4.5 2.5   -51.2595   5.1  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1369D+02
 2 1 1.5 3.5 1.5   -51.1991   5.1  0.0279   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7531D+02
 3 1 1.5 4.5 3.5   -32.7363   5.2  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5127D+02
 4 1 1.5 3.5 2.5   -31.1580   4.8  0.2966   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4256D+02
 5 1 1.5 2.5 1.5   -24.6644   5.0  0.2977   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2865D+02
 6 1 1.5 4.5 4.5   -18.2034   5.4  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1530D+01
 7 1 1.5 3.5 3.5   -12.6348   4.8  0.4035    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4980D+01
 8 1 1.5 2.5 2.5    -4.6233   4.6  0.2703   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4102D+01
 9 1 0.5 2.5 3.5    -0.0686   9.6  0.1465   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2200D+02
10 1 1.5 3.5 4.5     1.8981   5.0  0.2668    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5472D+02
11 1 1.5 1.5 1.5     6.3028   5.7  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3670D+01
12 1 1.5 2.5 3.5    13.8999   4.7  0.3932    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4168D+02
13 1 0.5 2.5 2.5    16.3922   9.6  0.8349    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.5020D+01
14 1 0.5 3.5 3.5    23.4109   9.8  0.8816   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1924D+01
15 1 1.5 1.5 2.5    26.3439   5.4  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3642D+02
16 1 1.5 2.5 4.5    28.4328   4.9  0.0287    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.8062D+01
17 1 0.5 3.5 2.5    39.8717   9.8  0.1102    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1890D+02
18 1 1.5 1.5 3.5    44.8671   5.4  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7400D+02
( 0,1)->( 9,1)
 1 1 1.5 2.5 0.5   -34.4575   5.0  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4087D+02
 2 1 1.5 1.5 0.5   -24.1843   5.0  0.0484   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9326D+02
 3 1 1.5 2.5 1.5   -19.9254   5.0  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4680D+02
 4 1 1.5 2.5 2.5   -13.0349   5.0  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.1174D+01
 5 1 1.5 1.5 1.5    -9.6522   4.9  0.3151   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5590D+01
 6 1 1.5 1.5 2.5    -2.7617   5.0  0.6272    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5122D+02
 7 1 0.5 0.5 1.5    10.7507   9.9  0.9884   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1286D+02
 8 1 1.5 0.5 1.5    12.7827   5.0  0.0965   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.9746D+02
 9 1 1.5 0.5 2.5    19.6732   5.0  0.8941    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5183D+02
10 1 0.5 1.5 1.5    21.2567   9.9  0.4938   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.8930D+00
11 1 0.5 1.5 0.5    28.1512   9.9  0.4948    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.9836D+01
( 0,1)->( 9,3)
 1 1 1.5 2.5 1.5   -50.3117   5.2  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2441D+02
 2 1 1.5 1.5 1.5   -40.0385   5.2  0.1195   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7680D+02
 3 1 1.5 2.5 2.5   -31.4542   4.9  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.7910D+01
 4 1 1.5 1.5 2.5   -21.1810   4.8  0.3614   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4448D+02
 5 1 1.5 0.5 1.5   -17.6036   5.2  0.5961   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2625D+02
 6 1 1.5 2.5 3.5   -13.8482   4.9  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4381D+02
 7 1 1.5 1.5 3.5    -3.5750   4.8  0.5154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.8580D+01
 8 1 1.5 2.5 4.5     0.0370   5.1  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.4379D+01
 9 1 1.5 0.5 2.5     1.2539   4.9  0.4039   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5857D+02
10 1 0.5 1.5 3.5    14.7839   9.9  0.8522   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.2497D+01
11 1 0.5 0.5 2.5    19.9313   9.8  0.9887    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.3800D+00
12 1 0.5 1.5 2.5    30.4373   9.8  0.1437    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1337D+02
( 0,3)->( 9,1)
 1 1 1.5 4.5 2.5   -33.1650   5.3  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.7493D+01
 2 1 1.5 3.5 1.5   -19.9540   4.8  0.5969   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.3130D+01
 3 1 1.5 3.5 2.5   -13.0635   4.9  0.3912    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4876D+02
 4 1 1.5 2.5 0.5    -7.9514   4.7  0.3098   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.4414D+02
 5 1 1.5 2.5 1.5     6.5807   4.7  0.5541   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4353D+02
 6 1 0.5 2.5 1.5     8.7036   9.6  0.2205   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1828D+02
 7 1 1.5 2.5 2.5    13.4712   4.7  0.1158    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2099D+01
 8 1 0.5 2.5 0.5    15.5981   9.6  0.7585    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.9337D+01
 9 1 1.5 1.5 0.5    23.0158   5.5  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.1182D+02
10 1 0.5 3.5 1.5    32.1831   9.8  0.9871   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5644D+01
11 1 1.5 1.5 1.5    37.5479   5.4  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7585D+02
12 1 1.5 1.5 2.5    44.4384   5.5  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3022D+02
( 0,3)->( 9,3)
 1 1 1.5 4.5 2.5   -51.5843   5.1  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1423D+02
 2 1 1.5 3.5 1.5   -50.3403   5.1  0.0279   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7434D+02
 3 1 1.5 4.5 3.5   -33.9783   5.1  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.5013D+02
 4 1 1.5 3.5 2.5   -31.4828   4.8  0.2968   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4202D+02
 5 1 1.5 2.5 1.5   -23.8056   5.0  0.2977   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2768D+02
 6 1 1.5 4.5 4.5   -20.0931   5.3  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1940D+01
 7 1 1.5 3.5 3.5   -13.8768   4.8  0.4032    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.6120D+01
 8 1 1.5 2.5 2.5    -4.9481   4.6  0.2696   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4637D+01
 9 1 1.5 3.5 4.5     0.0084   5.0  0.2668    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5431D+02
10 1 0.5 2.5 3.5     2.2308   9.6  0.1463   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2167D+02
11 1 1.5 1.5 1.5     7.1616   5.7  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.4640D+01
12 1 1.5 2.5 3.5    12.6579   4.6  0.3933    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4054D+02
13 1 0.5 2.5 2.5    17.8842   9.5  0.8352    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.5800D+01
14 1 0.5 3.5 3.5    25.7103   9.8  0.8817   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2254D+01
15 1 1.5 1.5 2.5    26.0191   5.4  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3696D+02
16 1 1.5 2.5 4.5    26.5431   4.8  0.0287    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.7652D+01
17 1 0.5 3.5 2.5    41.3637   9.7  0.1101    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1812D+02
18 1 1.5 1.5 3.5    43.6251   5.4  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7286D+02
( 0,1)->(10,1)
 1 1 1.5 2.5 0.5   -34.4493   5.0  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.3898D+02
 2 1 1.5 1.5 0.5   -24.1761   4.9  0.0485   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9137D+02
 3 1 1.5 2.5 1.5   -20.7004   5.0  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4558D+02
 4 1 1.5 2.5 2.5   -14.1545   5.0  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.1446D+01
 5 1 1.5 1.5 1.5   -10.4272   4.9  0.3152   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.6810D+01
 6 1 1.5 1.5 2.5    -3.8813   4.9  0.6272    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.5095D+02
 7 1 1.5 0.5 1.5    12.0077   5.0  0.0967   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.9624D+02
 8 1 0.5 0.5 1.5    12.5051   9.9  0.9887   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1273D+02
 9 1 1.5 0.5 2.5    18.5536   5.0  0.8941    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5210D+02
10 1 0.5 1.5 1.5    23.0111   9.9  0.4940   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1023D+01
11 1 0.5 1.5 0.5    29.5427   9.9  0.4950    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.9310D+01
( 0,1)->(10,3)
 1 1 1.5 2.5 1.5   -49.4251   5.2  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.2334D+02
 2 1 1.5 1.5 1.5   -39.1519   5.1  0.1195   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.7573D+02
 3 1 1.5 2.5 2.5   -31.7232   4.9  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.8435D+01
 4 1 1.5 1.5 2.5   -21.4500   4.8  0.3618   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.4396D+02
 5 1 1.5 0.5 1.5   -16.7170   5.2  0.5961   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.2732D+02
 6 1 1.5 2.5 3.5   -15.0257   4.9  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02 -0.4257D+02
 7 1 1.5 1.5 3.5    -4.7525   4.8  0.5155    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.50025D+01 -0.24441D-02 -0.70268D+02 -0.50970D+01  0.20180D-02  0.12137D-01  0.9820D+01
 8 1 1.5 2.5 4.5    -1.7853   5.1  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.10730D+02  0.32152D-02 -0.71224D+02  0.13298D+01 -0.47144D-03 -0.28353D-02  0.3939D+01
 9 1 1.5 0.5 2.5     0.9849   4.9  0.4039   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.16091D+02 -0.55957D-02 -0.69831D+02  0.58489D+01 -0.28784D-02 -0.17311D-01 -0.5909D+02
10 1 0.5 1.5 3.5    16.9635   9.8  0.8526   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03  0.2155D+01
11 1 0.5 0.5 2.5    21.3103   9.8  0.9897    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.53615D+01 -0.40498D-02  0.14105D+03  0.80020D+00  0.52151D-03  0.31350D-02  0.1170D+01
12 1 0.5 1.5 2.5    31.8163   9.8  0.1438    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.57274D+01  0.24440D-02  0.14149D+03 -0.22221D+00 -0.13200D-03 -0.79548D-03 -0.1258D+02
( 0,3)->(10,1)
 1 1 1.5 4.5 2.5   -34.2846   5.2  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.7765D+01
 2 1 1.5 3.5 1.5   -20.7290   4.8  0.5965   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4350D+01
 3 1 1.5 3.5 2.5   -14.1831   4.8  0.3912    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4848D+02
 4 1 1.5 2.5 0.5    -7.9432   4.7  0.3094   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.4225D+02
 5 1 1.5 2.5 1.5     5.8057   4.7  0.5540   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.4231D+02
 6 1 0.5 2.5 1.5    10.4580   9.6  0.2203   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.1815D+02
 7 1 1.5 2.5 2.5    12.3516   4.7  0.1158    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.1827D+01
 8 1 0.5 2.5 0.5    16.9896   9.6  0.7582    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.9863D+01
 9 1 1.5 1.5 0.5    23.0240   5.4  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01  0.9930D+01
10 1 0.5 3.5 1.5    33.9375   9.8  0.9868   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.5774D+01
11 1 1.5 1.5 1.5    36.7729   5.4  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7463D+02
12 1 1.5 1.5 2.5    43.3188   5.4  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3049D+02
( 0,3)->(10,3)
 1 1 1.5 4.5 2.5   -51.8533   5.1  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.1475D+02
 2 1 1.5 3.5 1.5   -49.4537   5.0  0.0279   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7327D+02
 3 1 1.5 4.5 3.5   -35.1558   5.1  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.4889D+02
 4 1 1.5 3.5 2.5   -31.7518   4.8  0.2970   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.4150D+02
 5 1 1.5 2.5 1.5   -22.9190   4.9  0.2977   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.2661D+02
 6 1 1.5 4.5 4.5   -21.9154   5.3  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.31949D+02  0.95474D-02 -0.71013D+02  0.22035D+01 -0.77801D-03 -0.46405D-02 -0.2380D+01
 7 1 1.5 3.5 3.5   -15.0543   4.8  0.4028    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.7360D+01
 8 1 1.5 2.5 2.5    -5.2171   4.6  0.2689   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.5162D+01
 9 1 1.5 3.5 4.5    -1.8139   5.0  0.2668    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.10584D+02 -0.14765D-02 -0.66330D+02 -0.37506D+01  0.19167D-02  0.11434D-01  0.5387D+02
10 1 0.5 2.5 3.5     4.4104   9.5  0.1460   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.2133D+02
11 1 1.5 1.5 1.5     8.0482   5.6  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.5710D+01
12 1 1.5 2.5 3.5    11.4804   4.6  0.3933    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02 -0.3930D+02
13 1 0.5 2.5 2.5    19.2632   9.5  0.8355    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.11319D+01 -0.67021D-02  0.13454D+03  0.10424D+01  0.78548D-03  0.46845D-02  0.6590D+01
14 1 1.5 2.5 4.5    24.7208   4.8  0.0287    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.11782D+02 -0.92106D-02 -0.63524D+02 -0.23645D+01 -0.31850D-03 -0.18999D-02  0.7212D+01
15 1 1.5 1.5 2.5    25.7501   5.4  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.3748D+02
16 1 0.5 3.5 3.5    27.8899   9.7  0.8818   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.2596D+01
17 1 1.5 1.5 3.5    42.4476   5.4  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.42599D+02 -0.12730D-01 -0.71013D+02  0.52885D+01 -0.18669D-02 -0.11137D-01 -0.7162D+02
18 1 0.5 3.5 2.5    42.7427   9.7  0.1100    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.21234D+02  0.78415D-02  0.13734D+03 -0.65645D+00 -0.36100D-03 -0.21525D-02 -0.1733D+02
( 1,1)->( 1,3)
 1 1 1.5 2.5 1.5   -54.9555   5.7  0.0057   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2904D+02
 2 1 1.5 1.5 1.5   -45.0975   5.7  0.1195   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.8135D+02
 3 1 1.5 2.5 2.5   -25.5344   5.0  0.0497   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.3720D+01
 4 1 1.5 0.5 1.5   -23.6492   5.7  0.5963   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2129D+02
 5 1 1.5 1.5 2.5   -15.6764   5.0  0.3574   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4859D+02
 6 1 0.5 1.5 3.5   -10.3594  10.3  0.8480   -0.20092D+02 -0.76028D-02 -0.13496D+03  0.61118D+00  0.34300D-03  0.21100D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.4665D+01
 7 1 1.5 2.5 3.5    -0.0947   5.1  0.2238    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4977D+02
 8 1 0.5 0.5 2.5     2.1047  10.1  0.9786    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.5280D+01
 9 1 1.5 0.5 2.5     5.7719   5.0  0.4022   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5405D+02
10 1 1.5 1.5 3.5     9.7633   5.1  0.5138    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.2540D+01
11 1 0.5 1.5 2.5    12.1639  10.2  0.1429    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1866D+02
12 1 1.5 2.5 4.5    19.2517   5.4  0.7143    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.6311D+01
( 1,1)->( 2,1)
 1 1 1.5 2.5 0.5   -31.6192   5.2  0.2983   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4978D+02
 2 1 1.5 1.5 0.5   -21.7612   5.2  0.0480   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.1021D+03
 3 1 1.5 2.5 1.5   -11.1237   5.2  0.4183   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5208D+02
 4 1 0.5 0.5 1.5    -7.2989  10.3  0.9867   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1330D+02
 5 1 1.5 2.5 2.5    -1.6681   5.2  0.2800    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.3900D-01
 6 1 1.5 1.5 1.5    -1.2657   5.2  0.3141   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.2300D+00
 7 1 0.5 1.5 1.5     2.7603  10.3  0.4926   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.7500D-01
 8 1 1.5 1.5 2.5     8.1899   5.2  0.6273    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5227D+02
 9 1 0.5 1.5 0.5    12.3872  10.3  0.4934    0.50060D+01  0.38440D-02 -0.13602D+03 -0.68422D+00 -0.46199D-03 -0.29440D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1302D+02
10 1 1.5 0.5 1.5    20.1826   5.2  0.0959   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.1024D+03
11 1 1.5 0.5 2.5    29.6382   5.2  0.8945    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5037D+02
( 1,1)->( 2,3)
 1 1 1.5 2.5 1.5   -54.1915   5.6  0.0057   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2889D+02
 2 1 1.5 1.5 1.5   -44.3335   5.6  0.1195   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.8120D+02
 3 1 1.5 2.5 2.5   -26.2558   5.0  0.0498   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4198D+01
 4 1 1.5 0.5 1.5   -22.8852   5.6  0.5963   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2144D+02
 5 1 1.5 1.5 2.5   -16.3978   5.0  0.3580   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4811D+02
 6 1 0.5 1.5 3.5    -7.0537  10.3  0.8485   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.4484D+01
 7 1 1.5 2.5 3.5    -1.8782   5.0  0.2240    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4946D+02
 8 1 0.5 0.5 2.5     4.4820  10.0  0.9800    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.4760D+01
 9 1 1.5 0.5 2.5     5.0505   5.0  0.4025   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5453D+02
10 1 1.5 1.5 3.5     7.9798   5.0  0.5140    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.2850D+01
11 1 0.5 1.5 2.5    14.5412  10.1  0.1430    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1814D+02
12 1 1.5 2.5 4.5    16.7346   5.4  0.7143    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.6251D+01
( 1,3)->( 2,1)
 1 1 1.5 4.5 2.5   -20.9198   5.4  1.0000    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6350D+01
 2 1 1.5 3.5 1.5   -11.0290   5.0  0.5992   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01 -0.2310D+01
 3 1 0.5 2.5 1.5    -9.4036  10.0  0.2221   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1858D+02
 4 1 1.5 2.5 0.5    -6.0848   5.0  0.3125   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.5350D+02
 5 1 1.5 3.5 2.5    -1.5734   5.1  0.3916    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4973D+02
 6 1 0.5 2.5 0.5     0.2233  10.0  0.7610    0.50060D+01  0.38440D-02 -0.13602D+03 -0.68422D+00 -0.46199D-03 -0.29440D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.5640D+01
 7 1 0.5 3.5 1.5    13.1197  10.2  0.9892   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.4740D+01
 8 1 1.5 2.5 1.5    14.4107   5.0  0.5559   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4836D+02
 9 1 1.5 1.5 0.5    23.3363   5.7  0.6960   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.2074D+02
10 1 1.5 2.5 2.5    23.8663   5.0  0.1160    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3681D+01
11 1 1.5 1.5 1.5    43.8318   5.6  0.2789   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.8112D+02
12 1 1.5 1.5 2.5    53.2874   5.7  0.0200    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2908D+02
( 1,3)->( 2,3)
 1 1 1.5 3.5 1.5   -54.0968   5.5  0.0280   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7866D+02
 2 1 1.5 4.5 2.5   -45.5075   5.2  0.0173   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1051D+02
 3 1 1.5 2.5 1.5   -28.6571   5.4  0.2983   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3261D+02
 4 1 1.5 3.5 2.5   -26.1611   4.8  0.2952   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4557D+02
 5 1 1.5 4.5 3.5   -21.1299   5.2  0.2139    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5577D+02
 6 1 0.5 2.5 3.5   -19.2176  10.0  0.1477   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2314D+02
 7 1 1.5 4.5 4.5    -2.5171   5.6  0.7639    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6000D-01
 8 1 1.5 3.5 3.5    -1.7835   4.9  0.4050    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.3100D+00
 9 1 1.5 2.5 2.5    -0.7214   4.7  0.2732   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4780D+00
10 1 1.5 1.5 1.5     0.7640   6.0  0.4800   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.1500D+00
11 1 0.5 2.5 2.5     2.3773   9.8  0.8324    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.5200D+00
12 1 0.5 3.5 3.5     3.3057  10.1  0.8807   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1810D+00
13 1 1.5 3.5 4.5    16.8293   5.2  0.2671    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5602D+02
14 1 1.5 2.5 3.5    23.6562   4.8  0.3933    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4574D+02
15 1 0.5 3.5 2.5    24.9006  10.0  0.1108    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2280D+02
16 1 1.5 1.5 2.5    28.6997   5.4  0.4484   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3324D+02
17 1 1.5 2.5 4.5    42.2690   5.2  0.0288    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.9971D+01
18 1 1.5 1.5 3.5    53.0773   5.5  0.0560    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7850D+02
( 1,1)->( 3,1)
 1 1 1.5 2.5 0.5   -31.8927   5.2  0.2984   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4903D+02
 2 1 1.5 1.5 0.5   -22.0347   5.2  0.0480   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.1013D+03
 3 1 1.5 2.5 1.5   -12.3192   5.1  0.4184   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5171D+02
 4 1 0.5 0.5 1.5    -4.6844  10.2  0.9870   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1322D+02
 5 1 1.5 2.5 2.5    -3.2547   5.2  0.2800    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.1110D+00
 6 1 1.5 1.5 1.5    -2.4612   5.1  0.3142   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.6000D+00
 7 1 0.5 1.5 1.5     5.3748  10.3  0.4928   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1620D+00
 8 1 1.5 1.5 2.5     6.6033   5.2  0.6273    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5220D+02
 9 1 0.5 1.5 0.5    14.5824  10.3  0.4937    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1263D+02
10 1 1.5 0.5 1.5    18.9871   5.1  0.0960   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.1020D+03
11 1 1.5 0.5 2.5    28.0516   5.2  0.8945    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5044D+02
( 1,1)->( 3,3)
 1 1 1.5 2.5 1.5   -53.4237   5.5  0.0057   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2860D+02
 2 1 1.5 1.5 1.5   -43.5657   5.5  0.1195   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.8091D+02
 3 1 1.5 2.5 2.5   -26.9177   5.0  0.0499   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4700D+01
 4 1 1.5 0.5 1.5   -22.1174   5.5  0.5963   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2173D+02
 5 1 1.5 1.5 2.5   -17.0597   5.0  0.3585   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4761D+02
 6 1 0.5 1.5 3.5    -3.9138  10.2  0.8491   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.4275D+01
 7 1 1.5 2.5 3.5    -3.5724   5.0  0.2242    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4901D+02
 8 1 1.5 0.5 2.5     4.3886   5.0  0.4027   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5503D+02
 9 1 1.5 1.5 3.5     6.2856   5.0  0.5142    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.3300D+01
10 1 0.5 0.5 2.5     6.7189  10.0  0.9814    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.4190D+01
11 1 1.5 2.5 4.5    14.3260   5.4  0.7143    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.6131D+01
12 1 0.5 1.5 2.5    16.7781  10.0  0.1431    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1757D+02
( 1,3)->( 3,1)
 1 1 1.5 4.5 2.5   -22.5064   5.4  1.0000    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6422D+01
 2 1 1.5 3.5 1.5   -12.2245   4.9  0.5989   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01 -0.1940D+01
 3 1 0.5 2.5 1.5    -6.7891  10.0  0.2220   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1850D+02
 4 1 1.5 2.5 0.5    -6.3583   5.0  0.3122   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.5275D+02
 5 1 1.5 3.5 2.5    -3.1600   5.0  0.3916    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4966D+02
 6 1 0.5 2.5 0.5     2.4185  10.0  0.7608    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.6030D+01
 7 1 1.5 2.5 1.5    13.2152   4.9  0.5558   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4799D+02
 8 1 0.5 3.5 1.5    15.7342  10.1  0.9890   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.4827D+01
 9 1 1.5 2.5 2.5    22.2797   5.0  0.1160    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3609D+01
10 1 1.5 1.5 0.5    23.0628   5.6  0.6962   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1999D+02
11 1 1.5 1.5 1.5    42.6363   5.5  0.2789   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.8075D+02
12 1 1.5 1.5 2.5    51.7008   5.6  0.0200    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2915D+02
( 1,3)->( 3,3)
 1 1 1.5 3.5 1.5   -53.3290   5.4  0.0280   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7837D+02
 2 1 1.5 4.5 2.5   -46.1694   5.2  0.0173   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1101D+02
 3 1 1.5 2.5 1.5   -27.8893   5.3  0.2983   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3232D+02
 4 1 1.5 3.5 2.5   -26.8230   4.8  0.2955   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4507D+02
 5 1 1.5 4.5 3.5   -22.8241   5.2  0.2141    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5532D+02
 6 1 0.5 2.5 3.5   -16.0777   9.9  0.1475   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2293D+02
 7 1 1.5 4.5 4.5    -4.9257   5.6  0.7639    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1800D+00
 8 1 1.5 3.5 3.5    -3.4777   4.9  0.4048    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7600D+00
 9 1 1.5 2.5 2.5    -1.3833   4.7  0.2727   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.9800D+00
10 1 1.5 1.5 1.5     1.5318   5.9  0.4800   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.4400D+00
11 1 0.5 2.5 2.5     4.6142   9.8  0.8331    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1090D+01
12 1 0.5 3.5 3.5     6.4456  10.0  0.8809   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.3900D+00
13 1 1.5 3.5 4.5    14.4207   5.2  0.2671    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5590D+02
14 1 1.5 2.5 3.5    21.9620   4.8  0.3934    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4529D+02
15 1 0.5 3.5 2.5    27.1375   9.9  0.1107    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2223D+02
16 1 1.5 1.5 2.5    28.0378   5.4  0.4492   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3374D+02
17 1 1.5 2.5 4.5    39.8604   5.2  0.0288    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.9851D+01
18 1 1.5 1.5 3.5    51.3831   5.5  0.0561    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7805D+02
( 1,1)->( 4,1)
 1 1 1.5 2.5 0.5   -32.1269   5.1  0.2985   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4808D+02
 2 1 1.5 1.5 0.5   -22.2689   5.1  0.0481   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.1004D+03
 3 1 1.5 2.5 1.5   -13.4476   5.1  0.4185   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5120D+02
 4 1 1.5 2.5 2.5    -4.7641   5.1  0.2800    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.2160D+00
 5 1 1.5 1.5 1.5    -3.5896   5.1  0.3144   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.1110D+01
 6 1 0.5 0.5 1.5    -2.2087  10.1  0.9873   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1312D+02
 7 1 1.5 1.5 2.5     5.0939   5.1  0.6273    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5209D+02
 8 1 0.5 1.5 1.5     7.8505  10.2  0.4930   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.2560D+00
 9 1 0.5 1.5 0.5    16.6503  10.2  0.4939    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1221D+02
10 1 1.5 0.5 1.5    17.8587   5.1  0.0961   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.1015D+03
11 1 1.5 0.5 2.5    26.5422   5.1  0.8945    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5055D+02
( 1,1)->( 4,3)
 1 1 1.5 2.5 1.5   -52.6490   5.4  0.0057   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2819D+02
 2 1 1.5 1.5 1.5   -42.7910   5.4  0.1195   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.8050D+02
 3 1 1.5 2.5 2.5   -27.5217   5.0  0.0500   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5218D+01
 4 1 1.5 0.5 1.5   -21.3427   5.4  0.5963   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2214D+02
 5 1 1.5 1.5 2.5   -17.6637   5.0  0.3590   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4709D+02
 6 1 1.5 2.5 3.5    -5.1819   5.0  0.2244    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4844D+02
 7 1 0.5 1.5 3.5    -0.9311  10.1  0.8496   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.4040D+01
 8 1 1.5 0.5 2.5     3.7846   5.0  0.4029   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5555D+02
 9 1 1.5 1.5 3.5     4.6761   5.0  0.5144    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.3870D+01
10 1 0.5 0.5 2.5     8.8209   9.9  0.9827    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.3570D+01
11 1 1.5 2.5 4.5    12.0187   5.3  0.7143    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.5961D+01
12 1 0.5 1.5 2.5    18.8801  10.0  0.1432    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1695D+02
( 1,3)->( 4,1)
 1 1 1.5 4.5 2.5   -24.0158   5.3  1.0000    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6527D+01
 2 1 1.5 3.5 1.5   -13.3529   4.9  0.5987   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01 -0.1430D+01
 3 1 1.5 2.5 0.5    -6.5925   4.9  0.3119   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.5180D+02
 4 1 1.5 3.5 2.5    -4.6694   4.9  0.3916    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4955D+02
 5 1 0.5 2.5 1.5    -4.3134   9.9  0.2218   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1840D+02
 6 1 0.5 2.5 0.5     4.4864   9.9  0.7607    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.6453D+01
 7 1 1.5 2.5 1.5    12.0868   4.9  0.5557   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4748D+02
 8 1 0.5 3.5 1.5    18.2099  10.0  0.9888   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.4921D+01
 9 1 1.5 2.5 2.5    20.7703   4.9  0.1160    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3504D+01
10 1 1.5 1.5 0.5    22.8286   5.5  0.6965   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1904D+02
11 1 1.5 1.5 1.5    41.5079   5.5  0.2790   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.8024D+02
12 1 1.5 1.5 2.5    50.1914   5.5  0.0200    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2926D+02
( 1,3)->( 4,3)
 1 1 1.5 3.5 1.5   -52.5543   5.3  0.0280   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7796D+02
 2 1 1.5 4.5 2.5   -46.7734   5.2  0.0174   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1153D+02
 3 1 1.5 3.5 2.5   -27.4270   4.8  0.2958   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4455D+02
 4 1 1.5 2.5 1.5   -27.1146   5.2  0.2983   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3191D+02
 5 1 1.5 4.5 3.5   -24.4336   5.2  0.2143    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5475D+02
 6 1 0.5 2.5 3.5   -13.0950   9.8  0.1473   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2270D+02
 7 1 1.5 4.5 4.5    -7.2330   5.5  0.7639    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.3500D+00
 8 1 1.5 3.5 3.5    -5.0872   4.8  0.4046    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.1330D+01
 9 1 1.5 2.5 2.5    -1.9873   4.7  0.2722   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.1498D+01
10 1 1.5 1.5 1.5     2.3065   5.9  0.4800   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.8500D+00
11 1 0.5 2.5 2.5     6.7162   9.7  0.8337    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1710D+01
12 1 0.5 3.5 3.5     9.4283  10.0  0.8812   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.6250D+00
13 1 1.5 3.5 4.5    12.1134   5.2  0.2671    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5573D+02
14 1 1.5 2.5 3.5    20.3525   4.7  0.3935    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4472D+02
15 1 1.5 1.5 2.5    27.4338   5.4  0.4501   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3426D+02
16 1 0.5 3.5 2.5    29.2395   9.8  0.1106    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2161D+02
17 1 1.5 2.5 4.5    37.5531   5.1  0.0288    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.9681D+01
18 1 1.5 1.5 3.5    49.7736   5.4  0.0561    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7748D+02
( 1,1)->( 5,1)
 1 1 1.5 2.5 0.5   -32.3221   5.1  0.2986   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4696D+02
 2 1 1.5 1.5 0.5   -22.4641   5.1  0.0482   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9927D+02
 3 1 1.5 2.5 1.5   -14.5118   5.0  0.4186   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5055D+02
 4 1 1.5 2.5 2.5    -6.2001   5.1  0.2800    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.3510D+00
 5 1 1.5 1.5 1.5    -4.6538   5.0  0.3145   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.1760D+01
 6 1 0.5 0.5 1.5     0.1342  10.0  0.9876   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1302D+02
 7 1 1.5 1.5 2.5     3.6579   5.1  0.6273    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5196D+02
 8 1 0.5 1.5 1.5    10.1934  10.1  0.4932   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.3580D+00
 9 1 1.5 0.5 1.5    16.7945   5.0  0.0962   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.1009D+03
10 1 0.5 1.5 0.5    18.5960  10.1  0.4941    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1176D+02
11 1 1.5 0.5 2.5    25.1062   5.1  0.8945    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5068D+02
( 1,1)->( 5,3)
 1 1 1.5 2.5 1.5   -51.8642   5.4  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2765D+02
 2 1 1.5 1.5 1.5   -42.0062   5.4  0.1195   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7996D+02
 3 1 1.5 2.5 2.5   -28.0687   4.9  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5750D+01
 4 1 1.5 0.5 1.5   -20.5579   5.4  0.5963   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2268D+02
 5 1 1.5 1.5 2.5   -18.2107   4.9  0.3595   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4656D+02
 6 1 1.5 2.5 3.5    -6.7110   5.0  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4773D+02
 7 1 0.5 1.5 3.5     1.9019  10.0  0.8501   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.3783D+01
 8 1 1.5 1.5 3.5     3.1470   5.0  0.5146    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4580D+01
 9 1 1.5 0.5 2.5     3.2376   4.9  0.4031   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5608D+02
10 1 1.5 2.5 4.5     9.8066   5.2  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.5741D+01
11 1 0.5 0.5 2.5    10.7931   9.8  0.9839    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.2900D+01
12 1 0.5 1.5 2.5    20.8523   9.9  0.1433    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1628D+02
( 1,3)->( 5,1)
 1 1 1.5 4.5 2.5   -25.4518   5.3  1.0000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6662D+01
 2 1 1.5 3.5 1.5   -14.4171   4.9  0.5984   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01 -0.7800D+00
 3 1 1.5 2.5 0.5    -6.7877   4.9  0.3115   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.5068D+02
 4 1 1.5 3.5 2.5    -6.1054   4.9  0.3916    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4942D+02
 5 1 0.5 2.5 1.5    -1.9705   9.8  0.2216   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1830D+02
 6 1 0.5 2.5 0.5     6.4321   9.8  0.7605    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.6901D+01
 7 1 1.5 2.5 1.5    11.0226   4.8  0.5556   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4683D+02
 8 1 1.5 2.5 2.5    19.3343   4.9  0.1160    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3369D+01
 9 1 0.5 3.5 1.5    20.5528  10.0  0.9886   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5023D+01
10 1 1.5 1.5 0.5    22.6334   5.5  0.6967   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1792D+02
11 1 1.5 1.5 1.5    40.4437   5.5  0.2790   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7959D+02
12 1 1.5 1.5 2.5    48.7554   5.5  0.0200    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2939D+02
( 1,3)->( 5,3)
 1 1 1.5 3.5 1.5   -51.7695   5.2  0.0280   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7742D+02
 2 1 1.5 4.5 2.5   -47.3204   5.1  0.0174   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1206D+02
 3 1 1.5 3.5 2.5   -27.9740   4.7  0.2961   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4402D+02
 4 1 1.5 2.5 1.5   -26.3298   5.2  0.2983   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3137D+02
 5 1 1.5 4.5 3.5   -25.9627   5.2  0.2145    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5404D+02
 6 1 0.5 2.5 3.5   -10.2620   9.8  0.1471   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2244D+02
 7 1 1.5 4.5 4.5    -9.4451   5.4  0.7639    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5700D+00
 8 1 1.5 3.5 3.5    -6.6163   4.8  0.4043    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.2040D+01
 9 1 1.5 2.5 2.5    -2.5343   4.7  0.2717   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.2030D+01
10 1 1.5 1.5 1.5     3.0913   5.8  0.4800   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.1390D+01
11 1 0.5 2.5 2.5     8.6884   9.6  0.8343    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2380D+01
12 1 1.5 3.5 4.5     9.9013   5.1  0.2671    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5551D+02
13 1 0.5 3.5 3.5    12.2613   9.9  0.8814   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.8820D+00
14 1 1.5 2.5 3.5    18.8234   4.7  0.3936    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4401D+02
15 1 1.5 1.5 2.5    26.8868   5.4  0.4509   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3479D+02
16 1 0.5 3.5 2.5    31.2117   9.8  0.1105    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2094D+02
17 1 1.5 2.5 4.5    35.3410   5.0  0.0288    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.9461D+01
18 1 1.5 1.5 3.5    48.2445   5.4  0.0562    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7677D+02
( 1,1)->( 6,1)
 1 1 1.5 2.5 0.5   -32.4777   5.0  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4567D+02
 2 1 1.5 1.5 0.5   -22.6197   5.0  0.0482   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9798D+02
 3 1 1.5 2.5 1.5   -15.5141   5.0  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4979D+02
 4 1 1.5 2.5 2.5    -7.5665   5.0  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.5150D+00
 5 1 1.5 1.5 1.5    -5.6561   5.0  0.3147   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.2520D+01
 6 1 1.5 1.5 2.5     2.2915   5.0  0.6273    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5179D+02
 7 1 0.5 0.5 1.5     2.3500  10.0  0.9879   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1291D+02
 8 1 0.5 1.5 1.5    12.4092  10.0  0.4933   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.4670D+00
 9 1 1.5 0.5 1.5    15.7922   5.0  0.0963   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.1001D+03
10 1 0.5 1.5 0.5    20.4238  10.0  0.4943    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1129D+02
11 1 1.5 0.5 2.5    23.7398   5.0  0.8945    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5085D+02
( 1,1)->( 6,3)
 1 1 1.5 2.5 1.5   -51.0661   5.3  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2701D+02
 2 1 1.5 1.5 1.5   -41.2081   5.3  0.1195   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7932D+02
 3 1 1.5 2.5 2.5   -28.5596   4.9  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.6289D+01
 4 1 1.5 0.5 1.5   -19.7598   5.3  0.5963   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2332D+02
 5 1 1.5 1.5 2.5   -18.7016   4.9  0.3600   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4602D+02
 6 1 1.5 2.5 3.5    -8.1634   5.0  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4692D+02
 7 1 1.5 1.5 3.5     1.6946   5.0  0.5148    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5390D+01
 8 1 1.5 0.5 2.5     2.7467   4.9  0.4033   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5662D+02
 9 1 0.5 1.5 3.5     4.5924  10.0  0.8506   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.3504D+01
10 1 1.5 2.5 4.5     7.6834   5.2  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.5471D+01
11 1 0.5 0.5 2.5    12.6400   9.8  0.9852    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.2200D+01
12 1 0.5 1.5 2.5    22.6992   9.8  0.1434    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1558D+02
( 1,3)->( 6,1)
 1 1 1.5 4.5 2.5   -26.8182   5.2  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.6826D+01
 2 1 1.5 3.5 1.5   -15.4194   4.9  0.5981   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01 -0.2000D-01
 3 1 1.5 3.5 2.5    -7.4718   4.9  0.3916    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4925D+02
 4 1 1.5 2.5 0.5    -6.9433   4.8  0.3112   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.4939D+02
 5 1 0.5 2.5 1.5     0.2453   9.8  0.2214   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1819D+02
 6 1 0.5 2.5 0.5     8.2599   9.8  0.7603    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.7372D+01
 7 1 1.5 2.5 1.5    10.0203   4.8  0.5554   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4607D+02
 8 1 1.5 2.5 2.5    17.9679   4.8  0.1160    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3205D+01
 9 1 1.5 1.5 0.5    22.4778   5.5  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1663D+02
10 1 0.5 3.5 1.5    22.7686   9.9  0.9884   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5132D+01
11 1 1.5 1.5 1.5    39.4414   5.5  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7883D+02
12 1 1.5 1.5 2.5    47.3890   5.5  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2956D+02
( 1,3)->( 6,3)
 1 1 1.5 3.5 1.5   -50.9714   5.2  0.0280   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7678D+02
 2 1 1.5 4.5 2.5   -47.8113   5.1  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1260D+02
 3 1 1.5 3.5 2.5   -28.4649   4.7  0.2963   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4348D+02
 4 1 1.5 4.5 3.5   -27.4151   5.2  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5323D+02
 5 1 1.5 2.5 1.5   -25.5317   5.1  0.2983   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3073D+02
 6 1 1.5 4.5 4.5   -11.5683   5.4  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.8400D+00
 7 1 1.5 3.5 3.5    -8.0687   4.8  0.4040    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.2850D+01
 8 1 0.5 2.5 3.5    -7.5715   9.7  0.1469   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2216D+02
 9 1 1.5 2.5 2.5    -3.0252   4.7  0.2712   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.2569D+01
10 1 1.5 1.5 1.5     3.8894   5.7  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2030D+01
11 1 1.5 3.5 4.5     7.7781   5.0  0.2671    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5524D+02
12 1 0.5 2.5 2.5    10.5353   9.6  0.8348    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.3080D+01
13 1 0.5 3.5 3.5    14.9518   9.8  0.8816   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1161D+01
14 1 1.5 2.5 3.5    17.3710   4.7  0.3936    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4320D+02
15 1 1.5 1.5 2.5    26.3959   5.4  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3533D+02
16 1 0.5 3.5 2.5    33.0586   9.7  0.1104    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2024D+02
17 1 1.5 2.5 4.5    33.2178   5.0  0.0288    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.9191D+01
18 1 1.5 1.5 3.5    46.7921   5.4  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7596D+02
( 1,1)->( 7,1)
 1 1 1.5 2.5 0.5   -32.5935   5.0  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4422D+02
 2 1 1.5 1.5 0.5   -22.7355   5.0  0.0483   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9653D+02
 3 1 1.5 2.5 1.5   -16.4568   5.0  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4890D+02
 4 1 1.5 2.5 2.5    -8.8667   5.0  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.7070D+00
 5 1 1.5 1.5 1.5    -6.5988   5.0  0.3149   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.3410D+01
 6 1 1.5 1.5 2.5     0.9913   5.0  0.6273    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5160D+02
 7 1 0.5 0.5 1.5     4.4439   9.9  0.9882   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1280D+02
 8 1 0.5 1.5 1.5    14.5031  10.0  0.4936   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.5830D+00
 9 1 1.5 0.5 1.5    14.8495   5.0  0.0964   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.9923D+02
10 1 0.5 1.5 0.5    22.1378  10.0  0.4946    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1080D+02
11 1 1.5 0.5 2.5    22.4396   5.0  0.8945    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5104D+02
( 1,1)->( 7,3)
 1 1 1.5 2.5 1.5   -50.2513   5.2  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2625D+02
 2 1 1.5 1.5 1.5   -40.3933   5.2  0.1195   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7856D+02
 3 1 1.5 2.5 2.5   -28.9950   4.9  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.6832D+01
 4 1 1.5 1.5 2.5   -19.1370   4.9  0.3605   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4548D+02
 5 1 1.5 0.5 1.5   -18.9450   5.2  0.5963   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2408D+02
 6 1 1.5 2.5 3.5    -9.5426   4.9  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4598D+02
 7 1 1.5 1.5 3.5     0.3154   4.9  0.5149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.6330D+01
 8 1 1.5 0.5 2.5     2.3113   4.9  0.4034   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5716D+02
 9 1 1.5 2.5 4.5     5.6434   5.2  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.5151D+01
10 1 0.5 1.5 3.5     7.1467   9.9  0.8511   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.3206D+01
11 1 0.5 0.5 2.5    14.3653   9.8  0.9864    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.1470D+01
12 1 0.5 1.5 2.5    24.4245   9.8  0.1435    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1485D+02
( 1,3)->( 7,1)
 1 1 1.5 4.5 2.5   -28.1184   5.2  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.7018D+01
 2 1 1.5 3.5 1.5   -16.3621   4.8  0.5978   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.8700D+00
 3 1 1.5 3.5 2.5    -8.7720   4.9  0.3916    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4906D+02
 4 1 1.5 2.5 0.5    -7.0591   4.8  0.3108   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.4794D+02
 5 1 0.5 2.5 1.5     2.3392   9.7  0.2212   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1808D+02
 6 1 1.5 2.5 1.5     9.0776   4.7  0.5553   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4518D+02
 7 1 0.5 2.5 0.5     9.9739   9.7  0.7601    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.7863D+01
 8 1 1.5 2.5 2.5    16.6677   4.8  0.1160    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.3013D+01
 9 1 1.5 1.5 0.5    22.3620   5.5  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1518D+02
10 1 0.5 3.5 1.5    24.8625   9.8  0.9882   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5248D+01
11 1 1.5 1.5 1.5    38.4987   5.4  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7794D+02
12 1 1.5 1.5 2.5    46.0888   5.5  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2975D+02
( 1,3)->( 7,3)
 1 1 1.5 3.5 1.5   -50.1566   5.1  0.0280   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7602D+02
 2 1 1.5 4.5 2.5   -48.2467   5.1  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1314D+02
 3 1 1.5 3.5 2.5   -28.9003   4.7  0.2965   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4294D+02
 4 1 1.5 4.5 3.5   -28.7943   5.1  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5229D+02
 5 1 1.5 2.5 1.5   -24.7169   5.0  0.2983   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2997D+02
 6 1 1.5 4.5 4.5   -13.6083   5.4  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1160D+01
 7 1 1.5 3.5 3.5    -9.4479   4.7  0.4037    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.3790D+01
 8 1 0.5 2.5 3.5    -5.0172   9.6  0.1467   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2186D+02
 9 1 1.5 2.5 2.5    -3.4606   4.7  0.2706   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.3112D+01
10 1 1.5 1.5 1.5     4.7042   5.7  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2790D+01
11 1 1.5 3.5 4.5     5.7381   5.0  0.2671    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5492D+02
12 1 0.5 2.5 2.5    12.2606   9.6  0.8353    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.3810D+01
13 1 1.5 2.5 3.5    15.9918   4.7  0.3937    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4226D+02
14 1 0.5 3.5 3.5    17.5061   9.8  0.8818   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1459D+01
15 1 1.5 1.5 2.5    25.9605   5.4  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3587D+02
16 1 1.5 2.5 4.5    31.1778   5.0  0.0288    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.8871D+01
17 1 0.5 3.5 2.5    34.7839   9.7  0.1103    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1951D+02
18 1 1.5 1.5 3.5    45.4129   5.4  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7502D+02
( 1,1)->( 8,1)
 1 1 1.5 2.5 0.5   -32.6689   5.0  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4261D+02
 2 1 1.5 1.5 0.5   -22.8109   5.0  0.0484   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9492D+02
 3 1 1.5 2.5 1.5   -17.3419   5.0  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4791D+02
 4 1 1.5 2.5 2.5   -10.1037   5.0  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.9260D+00
 5 1 1.5 1.5 1.5    -7.4839   5.0  0.3150   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4400D+01
 6 1 1.5 1.5 2.5    -0.2457   5.0  0.6273    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5138D+02
 7 1 0.5 0.5 1.5     6.4204   9.8  0.9885   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1267D+02
 8 1 1.5 0.5 1.5    13.9644   5.0  0.0965   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.9824D+02
 9 1 0.5 1.5 1.5    16.4796   9.9  0.4938   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.7040D+00
10 1 1.5 0.5 2.5    21.2026   5.0  0.8945    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5126D+02
11 1 0.5 1.5 0.5    23.7414   9.9  0.4948    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1029D+02
( 1,1)->( 8,3)
 1 1 1.5 2.5 1.5   -49.4162   5.2  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2538D+02
 2 1 1.5 1.5 1.5   -39.5582   5.2  0.1195   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7769D+02
 3 1 1.5 2.5 2.5   -29.3751   4.8  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.7373D+01
 4 1 1.5 1.5 2.5   -19.5171   4.8  0.3609   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4494D+02
 5 1 1.5 0.5 1.5   -18.1099   5.2  0.5963   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2495D+02
 6 1 1.5 2.5 3.5   -10.8519   4.9  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4495D+02
 7 1 1.5 1.5 3.5    -0.9939   4.9  0.5151    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7360D+01
 8 1 1.5 0.5 2.5     1.9312   4.8  0.4035   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5770D+02
 9 1 1.5 2.5 4.5     3.6810   5.1  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4791D+01
10 1 0.5 1.5 3.5     9.5710   9.8  0.8516   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.2891D+01
11 1 0.5 0.5 2.5    15.9726   9.7  0.9875    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02 -0.7100D+00
12 1 0.5 1.5 2.5    26.0318   9.8  0.1436    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1409D+02
( 1,3)->( 8,1)
 1 1 1.5 4.5 2.5   -29.3554   5.2  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.7237D+01
 2 1 1.5 3.5 1.5   -17.2472   4.8  0.5975   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.1860D+01
 3 1 1.5 3.5 2.5   -10.0090   4.8  0.3916    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4884D+02
 4 1 1.5 2.5 0.5    -7.1345   4.7  0.3105   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.4633D+02
 5 1 0.5 2.5 1.5     4.3157   9.6  0.2210   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1795D+02
 6 1 1.5 2.5 1.5     8.1925   4.7  0.5552   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4419D+02
 7 1 0.5 2.5 0.5    11.5775   9.6  0.7599    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.8368D+01
 8 1 1.5 2.5 2.5    15.4307   4.7  0.1160    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2794D+01
 9 1 1.5 1.5 0.5    22.2866   5.4  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1357D+02
10 1 0.5 3.5 1.5    26.8390   9.8  0.9880   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5369D+01
11 1 1.5 1.5 1.5    37.6136   5.4  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7695D+02
12 1 1.5 1.5 2.5    44.8518   5.4  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.2997D+02
( 1,3)->( 8,3)
 1 1 1.5 3.5 1.5   -49.3215   5.0  0.0280   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7515D+02
 2 1 1.5 4.5 2.5   -48.6268   5.1  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1368D+02
 3 1 1.5 4.5 3.5   -30.1036   5.1  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5126D+02
 4 1 1.5 3.5 2.5   -29.2804   4.7  0.2967   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4240D+02
 5 1 1.5 2.5 1.5   -23.8818   5.0  0.2983   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2910D+02
 6 1 1.5 4.5 4.5   -15.5707   5.3  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1520D+01
 7 1 1.5 3.5 3.5   -10.7572   4.7  0.4034    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4820D+01
 8 1 1.5 2.5 2.5    -3.8407   4.6  0.2701   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.3653D+01
 9 1 0.5 2.5 3.5    -2.5929   9.6  0.1465   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2155D+02
10 1 1.5 3.5 4.5     3.7757   4.9  0.2671    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5456D+02
11 1 1.5 1.5 1.5     5.5393   5.6  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3660D+01
12 1 0.5 2.5 2.5    13.8679   9.5  0.8358    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.4570D+01
13 1 1.5 2.5 3.5    14.6825   4.7  0.3937    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4123D+02
14 1 0.5 3.5 3.5    19.9304   9.7  0.8820   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1774D+01
15 1 1.5 1.5 2.5    25.5804   5.3  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3641D+02
16 1 1.5 2.5 4.5    29.2154   4.9  0.0288    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.8511D+01
17 1 0.5 3.5 2.5    36.3912   9.6  0.1102    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1875D+02
18 1 1.5 1.5 3.5    44.1036   5.4  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7399D+02
( 1,1)->( 9,1)
 1 1 1.5 2.5 0.5   -32.7032   5.0  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4087D+02
 2 1 1.5 1.5 0.5   -22.8452   5.0  0.0484   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9318D+02
 3 1 1.5 2.5 1.5   -18.1711   4.9  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4680D+02
 4 1 1.5 2.5 2.5   -11.2806   5.0  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.1172D+01
 5 1 1.5 1.5 1.5    -8.3131   4.9  0.3152   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5510D+01
 6 1 1.5 1.5 2.5    -1.4226   5.0  0.6273    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5114D+02
 7 1 0.5 0.5 1.5     8.2840   9.8  0.9888   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1255D+02
 8 1 1.5 0.5 1.5    13.1352   4.9  0.0966   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.9713D+02
 9 1 0.5 1.5 1.5    18.3432   9.8  0.4940   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.8290D+00
10 1 1.5 0.5 2.5    20.0257   5.0  0.8945    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5150D+02
11 1 0.5 1.5 0.5    25.2377   9.8  0.4950    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.9772D+01
( 1,1)->( 9,3)
 1 1 1.5 2.5 1.5   -48.5574   5.2  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2441D+02
 2 1 1.5 1.5 1.5   -38.6994   5.2  0.1195   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7672D+02
 3 1 1.5 2.5 2.5   -29.6999   4.8  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.7908D+01
 4 1 1.5 1.5 2.5   -19.8419   4.8  0.3614   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4440D+02
 5 1 1.5 0.5 1.5   -17.2511   5.2  0.5963   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2592D+02
 6 1 1.5 2.5 3.5   -12.0939   4.8  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4381D+02
 7 1 1.5 1.5 3.5    -2.2359   4.8  0.5152    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.8500D+01
 8 1 1.5 0.5 2.5     1.6064   4.8  0.4036   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5824D+02
 9 1 1.5 2.5 4.5     1.7913   5.0  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.4381D+01
10 1 0.5 1.5 3.5    11.8704   9.8  0.8521   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.2561D+01
11 1 0.5 0.5 2.5    17.4646   9.6  0.9886    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.7000D-01
12 1 0.5 1.5 2.5    27.5238   9.7  0.1436    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1331D+02
( 1,3)->( 9,1)
 1 1 1.5 4.5 2.5   -30.5323   5.2  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.7483D+01
 2 1 1.5 3.5 1.5   -18.0764   4.7  0.5972   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.2970D+01
 3 1 1.5 3.5 2.5   -11.1859   4.8  0.3916    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4860D+02
 4 1 1.5 2.5 0.5    -7.1688   4.7  0.3101   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.4459D+02
 5 1 0.5 2.5 1.5     6.1793   9.6  0.2208   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1783D+02
 6 1 1.5 2.5 1.5     7.3633   4.7  0.5550   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4308D+02
 7 1 0.5 2.5 0.5    13.0738   9.6  0.7597    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.8887D+01
 8 1 1.5 2.5 2.5    14.2538   4.7  0.1160    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2548D+01
 9 1 1.5 1.5 0.5    22.2523   5.4  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.1183D+02
10 1 0.5 3.5 1.5    28.7026   9.7  0.9877   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5494D+01
11 1 1.5 1.5 1.5    36.7844   5.4  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7584D+02
12 1 1.5 1.5 2.5    43.6749   5.4  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3021D+02
( 1,3)->( 9,3)
 1 1 1.5 4.5 2.5   -48.9516   5.1  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1422D+02
 2 1 1.5 3.5 1.5   -48.4627   5.0  0.0280   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7418D+02
 3 1 1.5 4.5 3.5   -31.3456   5.1  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.5012D+02
 4 1 1.5 3.5 2.5   -29.6052   4.7  0.2969   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4186D+02
 5 1 1.5 2.5 1.5   -23.0230   5.0  0.2983   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2813D+02
 6 1 1.5 4.5 4.5   -17.4604   5.2  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1930D+01
 7 1 1.5 3.5 3.5   -11.9992   4.7  0.4031    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5960D+01
 8 1 1.5 2.5 2.5    -4.1655   4.6  0.2695   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4188D+01
 9 1 0.5 2.5 3.5    -0.2935   9.5  0.1463   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2122D+02
10 1 1.5 3.5 4.5     1.8860   4.9  0.2671    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5415D+02
11 1 1.5 1.5 1.5     6.3981   5.6  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.4630D+01
12 1 1.5 2.5 3.5    13.4405   4.6  0.3937    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4009D+02
13 1 0.5 2.5 2.5    15.3599   9.4  0.8362    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.5350D+01
14 1 0.5 3.5 3.5    22.2298   9.6  0.8821   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2104D+01
15 1 1.5 1.5 2.5    25.2556   5.3  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3695D+02
16 1 1.5 2.5 4.5    27.3257   4.8  0.0288    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.8101D+01
17 1 0.5 3.5 2.5    37.8832   9.6  0.1100    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1797D+02
18 1 1.5 1.5 3.5    42.8616   5.3  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7285D+02
( 1,1)->(10,1)
 1 1 1.5 2.5 0.5   -32.6950   4.9  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.3898D+02
 2 1 1.5 1.5 0.5   -22.8370   4.9  0.0485   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9129D+02
 3 1 1.5 2.5 1.5   -18.9461   4.9  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4558D+02
 4 1 1.5 2.5 2.5   -12.4002   4.9  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.1444D+01
 5 1 1.5 1.5 1.5    -9.0881   4.9  0.3154   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.6730D+01
 6 1 1.5 1.5 2.5    -2.5422   4.9  0.6273    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.5086D+02
 7 1 0.5 0.5 1.5    10.0384   9.7  0.9891   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.1242D+02
 8 1 1.5 0.5 1.5    12.3602   4.9  0.0968   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.9591D+02
 9 1 1.5 0.5 2.5    18.9061   4.9  0.8945    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5177D+02
10 1 0.5 1.5 1.5    20.0976   9.8  0.4942   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.9590D+00
11 1 0.5 1.5 0.5    26.6292   9.8  0.4952    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.9246D+01
( 1,1)->(10,3)
 1 1 1.5 2.5 1.5   -47.6708   5.1  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.2334D+02
 2 1 1.5 1.5 1.5   -37.8128   5.1  0.1195   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.7565D+02
 3 1 1.5 2.5 2.5   -29.9689   4.8  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.8433D+01
 4 1 1.5 1.5 2.5   -20.1109   4.8  0.3618   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.4388D+02
 5 1 1.5 0.5 1.5   -16.3645   5.1  0.5963   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.2699D+02
 6 1 1.5 2.5 3.5   -13.2714   4.8  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02 -0.4257D+02
 7 1 1.5 1.5 3.5    -3.4134   4.8  0.5154    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.48348D+01 -0.23722D-02 -0.68986D+02 -0.48727D+01  0.19550D-02  0.12116D-01  0.9740D+01
 8 1 1.5 2.5 4.5    -0.0310   5.0  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.10262D+02  0.31295D-02 -0.69878D+02  0.12698D+01 -0.45740D-03 -0.28346D-02  0.3941D+01
 9 1 1.5 0.5 2.5     1.3374   4.8  0.4037   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.15444D+02 -0.54400D-02 -0.68591D+02  0.56084D+01 -0.27784D-02 -0.17219D-01 -0.5876D+02
10 1 0.5 1.5 3.5    14.0500   9.7  0.8526   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03  0.2219D+01
11 1 0.5 0.5 2.5    18.8436   9.6  0.9897    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.51821D+01 -0.39485D-02  0.13847D+03  0.74056D+00  0.49148D-03  0.30450D-02  0.8600D+00
12 1 0.5 1.5 2.5    28.9028   9.7  0.1437    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.54267D+01  0.23720D-02  0.13886D+03 -0.20645D+00 -0.12500D-03 -0.77703D-03 -0.1252D+02
( 1,3)->(10,1)
 1 1 1.5 4.5 2.5   -31.6519   5.1  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.7755D+01
 2 1 1.5 3.5 1.5   -18.8514   4.7  0.5968   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4190D+01
 3 1 1.5 3.5 2.5   -12.3055   4.7  0.3916    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4832D+02
 4 1 1.5 2.5 0.5    -7.1606   4.7  0.3097   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.4270D+02
 5 1 1.5 2.5 1.5     6.5883   4.7  0.5549   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4186D+02
 6 1 0.5 2.5 1.5     7.9337   9.5  0.2206   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.1770D+02
 7 1 1.5 2.5 2.5    13.1342   4.7  0.1160    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2276D+01
 8 1 0.5 2.5 0.5    14.4653   9.5  0.7594    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.9413D+01
 9 1 1.5 1.5 0.5    22.2605   5.4  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01  0.9940D+01
10 1 0.5 3.5 1.5    30.4570   9.6  0.9875   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.5624D+01
11 1 1.5 1.5 1.5    36.0094   5.4  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7462D+02
12 1 1.5 1.5 2.5    42.5553   5.4  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3049D+02
( 1,3)->(10,3)
 1 1 1.5 4.5 2.5   -49.2206   5.1  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.1474D+02
 2 1 1.5 3.5 1.5   -47.5761   4.9  0.0280   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7311D+02
 3 1 1.5 4.5 3.5   -32.5231   5.1  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.4888D+02
 4 1 1.5 3.5 2.5   -29.8742   4.7  0.2971   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.4134D+02
 5 1 1.5 2.5 1.5   -22.1364   4.9  0.2983   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.2706D+02
 6 1 1.5 4.5 4.5   -19.2827   5.2  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.30553D+02  0.92914D-02 -0.69676D+02  0.21040D+01 -0.75467D-03 -0.46392D-02 -0.2370D+01
 7 1 1.5 3.5 3.5   -13.1767   4.7  0.4027    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.7200D+01
 8 1 1.5 2.5 2.5    -4.4345   4.6  0.2688   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.4713D+01
 9 1 1.5 3.5 4.5     0.0637   4.9  0.2671    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.99072D+01 -0.14088D-02 -0.65282D+02 -0.35968D+01  0.18525D-02  0.11388D-01  0.5371D+02
10 1 0.5 2.5 3.5     1.8861   9.4  0.1460   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.2088D+02
11 1 1.5 1.5 1.5     7.2847   5.5  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.5700D+01
12 1 1.5 2.5 3.5    12.2630   4.6  0.3937    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02 -0.3885D+02
13 1 0.5 2.5 2.5    16.7389   9.4  0.8365    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.14532D+01 -0.65696D-02  0.13241D+03  0.96998D+00  0.74099D-03  0.45550D-02  0.6140D+01
14 1 0.5 3.5 3.5    24.4094   9.6  0.8823   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.2446D+01
15 1 1.5 1.5 2.5    24.9866   5.3  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.3747D+02
16 1 1.5 2.5 4.5    25.5034   4.8  0.0288    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.11638D+02 -0.89160D-02 -0.62730D+02 -0.22323D+01 -0.28815D-03 -0.17716D-02  0.7661D+01
17 1 0.5 3.5 2.5    39.2622   9.6  0.1099    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.20092D+02  0.76028D-02  0.13496D+03 -0.61118D+00 -0.34300D-03 -0.21100D-02 -0.1718D+02
18 1 1.5 1.5 3.5    41.6841   5.3  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.40738D+02 -0.12389D-01 -0.69676D+02  0.50496D+01 -0.18111D-02 -0.11134D-01 -0.7161D+02
( 2,1)->( 2,3)
 1 1 1.5 2.5 1.5   -52.5234   5.6  0.0057   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2893D+02
 2 1 1.5 1.5 1.5   -43.0678   5.5  0.1195   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.8097D+02
 3 1 1.5 2.5 2.5   -24.5877   5.0  0.0498   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4159D+01
 4 1 1.5 0.5 1.5   -22.5723   5.6  0.5965   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2089D+02
 5 1 1.5 1.5 2.5   -15.1321   4.9  0.3579   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4788D+02
 6 1 0.5 1.5 3.5    -9.8140  10.1  0.8484   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.4559D+01
 7 1 1.5 2.5 3.5    -0.2101   5.0  0.2240    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4942D+02
 8 1 0.5 0.5 2.5     2.1540  10.0  0.9798    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.5120D+01
 9 1 1.5 0.5 2.5     5.3634   5.0  0.4021   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5398D+02
10 1 1.5 1.5 3.5     9.2455   5.0  0.5138    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.2620D+01
11 1 0.5 1.5 2.5    11.7809  10.0  0.1429    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1806D+02
12 1 1.5 2.5 4.5    18.4027   5.4  0.7143    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.6290D+01
( 2,1)->( 3,1)
 1 1 1.5 2.5 0.5   -30.2246   5.2  0.2984   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4907D+02
 2 1 1.5 1.5 0.5   -20.7690   5.1  0.0481   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.1011D+03
 3 1 1.5 2.5 1.5   -10.6511   5.1  0.4184   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.5167D+02
 4 1 0.5 0.5 1.5    -7.0124  10.1  0.9875   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1286D+02
 5 1 1.5 2.5 2.5    -1.5866   5.2  0.2800    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.7200D-01
 6 1 1.5 1.5 1.5    -1.1955   5.0  0.3144   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.3700D+00
 7 1 0.5 1.5 1.5     2.6145  10.1  0.4929   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.8700D-01
 8 1 1.5 1.5 2.5     7.8690   5.1  0.6275    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5197D+02
 9 1 0.5 1.5 0.5    11.8221  10.1  0.4938    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1255D+02
10 1 1.5 0.5 1.5    19.3000   5.1  0.0961   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.1015D+03
11 1 1.5 0.5 2.5    28.3645   5.2  0.8948    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.4989D+02
( 2,1)->( 3,3)
 1 1 1.5 2.5 1.5   -51.7556   5.5  0.0057   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2864D+02
 2 1 1.5 1.5 1.5   -42.3000   5.5  0.1195   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.8068D+02
 3 1 1.5 2.5 2.5   -25.2496   5.0  0.0499   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4661D+01
 4 1 1.5 0.5 1.5   -21.8045   5.5  0.5965   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2118D+02
 5 1 1.5 1.5 2.5   -15.7940   4.9  0.3584   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4738D+02
 6 1 0.5 1.5 3.5    -6.6741  10.0  0.8490   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.4350D+01
 7 1 1.5 2.5 3.5    -1.9043   5.0  0.2242    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4897D+02
 8 1 0.5 0.5 2.5     4.3909   9.9  0.9812    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.4550D+01
 9 1 1.5 0.5 2.5     4.7015   5.0  0.4024   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5448D+02
10 1 1.5 1.5 3.5     7.5513   5.0  0.5140    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.3070D+01
11 1 0.5 1.5 2.5    14.0178   9.9  0.1430    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1749D+02
12 1 1.5 2.5 4.5    15.9941   5.4  0.7143    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.6170D+01
( 2,3)->( 3,1)
 1 1 1.5 4.5 2.5   -19.9893   5.3  1.0000    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.6362D+01
 2 1 1.5 3.5 1.5   -10.4410   4.9  0.5992   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01 -0.2250D+01
 3 1 0.5 2.5 1.5    -9.1664   9.9  0.2222   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1798D+02
 4 1 1.5 2.5 0.5    -5.6369   4.9  0.3124   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.5323D+02
 5 1 1.5 3.5 2.5    -1.3765   5.0  0.3920    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4935D+02
 6 1 0.5 2.5 0.5     0.0412   9.9  0.7620    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.5510D+01
 7 1 0.5 3.5 1.5    12.4285  10.0  0.9896   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.4646D+01
 8 1 1.5 2.5 1.5    13.9366   4.8  0.5566   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4751D+02
 9 1 1.5 1.5 0.5    22.2988   5.5  0.6962   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.2014D+02
10 1 1.5 2.5 2.5    23.0011   4.9  0.1162    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4087D+01
11 1 1.5 1.5 1.5    41.8723   5.5  0.2789   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.8060D+02
12 1 1.5 1.5 2.5    50.9368   5.5  0.0200    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2900D+02
( 2,3)->( 3,3)
 1 1 1.5 3.5 1.5   -51.5455   5.3  0.0280   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7806D+02
 2 1 1.5 4.5 2.5   -43.6523   5.1  0.0173   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1095D+02
 3 1 1.5 2.5 1.5   -27.1679   5.3  0.2989   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3280D+02
 4 1 1.5 3.5 2.5   -25.0395   4.7  0.2956   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4476D+02
 5 1 1.5 4.5 3.5   -20.3070   5.2  0.2141    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5526D+02
 6 1 0.5 2.5 3.5   -18.4550   9.8  0.1474   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2241D+02
 7 1 1.5 4.5 4.5    -2.4086   5.5  0.7639    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1200D+00
 8 1 1.5 3.5 3.5    -1.6942   4.8  0.4046    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4500D+00
 9 1 1.5 2.5 2.5    -0.6619   4.7  0.2723   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.5020D+00
10 1 1.5 1.5 1.5     0.7678   5.9  0.4800   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2900D+00
11 1 0.5 2.5 2.5     2.2369   9.7  0.8338    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.5700D+00
12 1 0.5 3.5 3.5     3.1399  10.0  0.8812   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2090D+00
13 1 1.5 3.5 4.5    16.2042   5.2  0.2673    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5559D+02
14 1 1.5 2.5 3.5    22.6834   4.7  0.3938    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4481D+02
15 1 0.5 3.5 2.5    23.8318   9.8  0.1106    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2205D+02
16 1 1.5 1.5 2.5    27.2738   5.3  0.4492   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3359D+02
17 1 1.5 2.5 4.5    40.5818   5.1  0.0288    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.1033D+02
18 1 1.5 1.5 3.5    50.6191   5.4  0.0561    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7790D+02
( 2,1)->( 4,1)
 1 1 1.5 2.5 0.5   -30.4588   5.1  0.2985   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4812D+02
 2 1 1.5 1.5 0.5   -21.0032   5.0  0.0481   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.1002D+03
 3 1 1.5 2.5 1.5   -11.7795   5.1  0.4185   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.5116D+02
 4 1 0.5 0.5 1.5    -4.5367  10.0  0.9878   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1276D+02
 5 1 1.5 2.5 2.5    -3.0960   5.1  0.2800    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.1770D+00
 6 1 1.5 1.5 1.5    -2.3239   5.0  0.3145   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.8800D+00
 7 1 0.5 1.5 1.5     5.0902  10.0  0.4931   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1810D+00
 8 1 1.5 1.5 2.5     6.3596   5.0  0.6275    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5186D+02
 9 1 0.5 1.5 0.5    13.8900  10.0  0.4940    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1213D+02
10 1 1.5 0.5 1.5    18.1716   5.1  0.0962   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.1010D+03
11 1 1.5 0.5 2.5    26.8551   5.1  0.8948    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5000D+02
( 2,1)->( 4,3)
 1 1 1.5 2.5 1.5   -50.9809   5.4  0.0057   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2823D+02
 2 1 1.5 1.5 1.5   -41.5253   5.4  0.1195   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.8027D+02
 3 1 1.5 2.5 2.5   -25.8536   5.0  0.0500   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.5179D+01
 4 1 1.5 0.5 1.5   -21.0298   5.4  0.5965   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2159D+02
 5 1 1.5 1.5 2.5   -16.3980   4.9  0.3589   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4686D+02
 6 1 0.5 1.5 3.5    -3.6914  10.0  0.8495   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.4115D+01
 7 1 1.5 2.5 3.5    -3.5138   5.0  0.2244    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4840D+02
 8 1 1.5 0.5 2.5     4.0975   5.0  0.4026   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5500D+02
 9 1 1.5 1.5 3.5     5.9418   4.9  0.5142    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.3640D+01
10 1 0.5 0.5 2.5     6.4929   9.8  0.9825    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.3930D+01
11 1 1.5 2.5 4.5    13.6868   5.3  0.7143    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.6000D+01
12 1 0.5 1.5 2.5    16.1198   9.8  0.1431    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1687D+02
( 2,3)->( 4,1)
 1 1 1.5 4.5 2.5   -21.4987   5.2  1.0000    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.6467D+01
 2 1 1.5 3.5 1.5   -11.5694   4.9  0.5989   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01 -0.1740D+01
 3 1 0.5 2.5 1.5    -6.6907   9.8  0.2220   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1788D+02
 4 1 1.5 2.5 0.5    -5.8711   4.8  0.3121   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.5228D+02
 5 1 1.5 3.5 2.5    -2.8859   4.9  0.3920    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4924D+02
 6 1 0.5 2.5 0.5     2.1091   9.8  0.7618    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.5933D+01
 7 1 1.5 2.5 1.5    12.8082   4.8  0.5565   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4700D+02
 8 1 0.5 3.5 1.5    14.9042  10.0  0.9895   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.4740D+01
 9 1 1.5 2.5 2.5    21.4917   4.8  0.1162    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3982D+01
10 1 1.5 1.5 0.5    22.0646   5.5  0.6965   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1919D+02
11 1 1.5 1.5 1.5    40.7439   5.5  0.2790   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.8009D+02
12 1 1.5 1.5 2.5    49.4274   5.5  0.0200    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2911D+02
( 2,3)->( 4,3)
 1 1 1.5 3.5 1.5   -50.7708   5.2  0.0280   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7765D+02
 2 1 1.5 4.5 2.5   -44.2563   5.1  0.0174   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1147D+02
 3 1 1.5 2.5 1.5   -26.3932   5.2  0.2989   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3239D+02
 4 1 1.5 3.5 2.5   -25.6435   4.7  0.2959   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4424D+02
 5 1 1.5 4.5 3.5   -21.9165   5.1  0.2143    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5469D+02
 6 1 0.5 2.5 3.5   -15.4723   9.8  0.1472   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2218D+02
 7 1 1.5 4.5 4.5    -4.7159   5.4  0.7639    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.2900D+00
 8 1 1.5 3.5 3.5    -3.3037   4.7  0.4044    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.1020D+01
 9 1 1.5 2.5 2.5    -1.2659   4.7  0.2719   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.1020D+01
10 1 1.5 1.5 1.5     1.5425   5.8  0.4800   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7000D+00
11 1 0.5 2.5 2.5     4.3389   9.6  0.8345    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1190D+01
12 1 0.5 3.5 3.5     6.1226   9.9  0.8815   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.4440D+00
13 1 1.5 3.5 4.5    13.8969   5.1  0.2673    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5542D+02
14 1 1.5 2.5 3.5    21.0739   4.7  0.3939    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4424D+02
15 1 0.5 3.5 2.5    25.9338   9.8  0.1105    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2143D+02
16 1 1.5 1.5 2.5    26.6698   5.3  0.4501   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3411D+02
17 1 1.5 2.5 4.5    38.2745   5.0  0.0288    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.1016D+02
18 1 1.5 1.5 3.5    49.0096   5.3  0.0561    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7733D+02
( 2,1)->( 5,1)
 1 1 1.5 2.5 0.5   -30.6540   5.1  0.2986   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4700D+02
 2 1 1.5 1.5 0.5   -21.1984   5.0  0.0482   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9904D+02
 3 1 1.5 2.5 1.5   -12.8437   5.0  0.4186   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.5051D+02
 4 1 1.5 2.5 2.5    -4.5320   5.1  0.2800    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.3120D+00
 5 1 1.5 1.5 1.5    -3.3881   5.0  0.3147   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.1530D+01
 6 1 0.5 0.5 1.5    -2.1938  10.0  0.9881   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1266D+02
 7 1 1.5 1.5 2.5     4.9236   5.0  0.6275    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5173D+02
 8 1 0.5 1.5 1.5     7.4331  10.0  0.4933   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.2830D+00
 9 1 0.5 1.5 0.5    15.8357  10.0  0.4943    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1168D+02
10 1 1.5 0.5 1.5    17.1074   5.0  0.0963   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.1003D+03
11 1 1.5 0.5 2.5    25.4191   5.1  0.8948    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5013D+02
( 2,1)->( 5,3)
 1 1 1.5 2.5 1.5   -50.1961   5.4  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2769D+02
 2 1 1.5 1.5 1.5   -40.7405   5.3  0.1195   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7973D+02
 3 1 1.5 2.5 2.5   -26.4006   4.9  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.5711D+01
 4 1 1.5 0.5 1.5   -20.2450   5.4  0.5965   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2213D+02
 5 1 1.5 1.5 2.5   -16.9450   4.8  0.3594   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4633D+02
 6 1 1.5 2.5 3.5    -5.0429   5.0  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4769D+02
 7 1 0.5 1.5 3.5    -0.8584   9.9  0.8500   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.3858D+01
 8 1 1.5 0.5 2.5     3.5505   4.9  0.4028   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5553D+02
 9 1 1.5 1.5 3.5     4.4127   4.9  0.5144    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4350D+01
10 1 0.5 0.5 2.5     8.4651   9.8  0.9838    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.3260D+01
11 1 1.5 2.5 4.5    11.4747   5.2  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.5780D+01
12 1 0.5 1.5 2.5    18.0920   9.8  0.1432    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1620D+02
( 2,3)->( 5,1)
 1 1 1.5 4.5 2.5   -22.9347   5.2  1.0000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.6602D+01
 2 1 1.5 3.5 1.5   -12.6336   4.8  0.5987   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01 -0.1090D+01
 3 1 1.5 2.5 0.5    -6.0663   4.8  0.3118   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.5116D+02
 4 1 0.5 2.5 1.5    -4.3478   9.8  0.2218   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1778D+02
 5 1 1.5 3.5 2.5    -4.3219   4.9  0.3920    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4911D+02
 6 1 0.5 2.5 0.5     4.0548   9.8  0.7616    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.6381D+01
 7 1 1.5 2.5 1.5    11.7440   4.7  0.5564   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4635D+02
 8 1 0.5 3.5 1.5    17.2471   9.9  0.9893   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.4842D+01
 9 1 1.5 2.5 2.5    20.0557   4.8  0.1162    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3847D+01
10 1 1.5 1.5 0.5    21.8694   5.5  0.6967   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1807D+02
11 1 1.5 1.5 1.5    39.6797   5.4  0.2790   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7944D+02
12 1 1.5 1.5 2.5    47.9914   5.5  0.0200    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2924D+02
( 2,3)->( 5,3)
 1 1 1.5 3.5 1.5   -49.9860   5.2  0.0280   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7711D+02
 2 1 1.5 4.5 2.5   -44.8033   5.0  0.0174   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1200D+02
 3 1 1.5 3.5 2.5   -26.1905   4.7  0.2961   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4371D+02
 4 1 1.5 2.5 1.5   -25.6084   5.1  0.2989   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3185D+02
 5 1 1.5 4.5 3.5   -23.4456   5.1  0.2145    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5398D+02
 6 1 0.5 2.5 3.5   -12.6393   9.7  0.1471   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2192D+02
 7 1 1.5 4.5 4.5    -6.9280   5.4  0.7639    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5100D+00
 8 1 1.5 3.5 3.5    -4.8328   4.7  0.4042    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.1730D+01
 9 1 1.5 2.5 2.5    -1.8129   4.6  0.2714   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.1552D+01
10 1 1.5 1.5 1.5     2.3273   5.7  0.4800   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.1240D+01
11 1 0.5 2.5 2.5     6.3111   9.5  0.8351    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1860D+01
12 1 0.5 3.5 3.5     8.9556   9.8  0.8817   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.7010D+00
13 1 1.5 3.5 4.5    11.6848   5.0  0.2673    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5520D+02
14 1 1.5 2.5 3.5    19.5448   4.7  0.3940    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4353D+02
15 1 1.5 1.5 2.5    26.1228   5.3  0.4509   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3464D+02
16 1 0.5 3.5 2.5    27.9060   9.7  0.1104    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2076D+02
17 1 1.5 2.5 4.5    36.0624   5.0  0.0288    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.9939D+01
18 1 1.5 1.5 3.5    47.4805   5.3  0.0562    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7662D+02
( 2,1)->( 6,1)
 1 1 1.5 2.5 0.5   -30.8096   5.0  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4571D+02
 2 1 1.5 1.5 0.5   -21.3540   5.0  0.0483   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9775D+02
 3 1 1.5 2.5 1.5   -13.8460   5.0  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4975D+02
 4 1 1.5 2.5 2.5    -5.8984   5.0  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4760D+00
 5 1 1.5 1.5 1.5    -4.3904   5.0  0.3148   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.2290D+01
 6 1 0.5 0.5 1.5     0.0220   9.9  0.9883   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1255D+02
 7 1 1.5 1.5 2.5     3.5572   5.0  0.6275    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5156D+02
 8 1 0.5 1.5 1.5     9.6489   9.9  0.4935   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.3920D+00
 9 1 1.5 0.5 1.5    16.1051   5.0  0.0964   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.9957D+02
10 1 0.5 1.5 0.5    17.6635   9.9  0.4945    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1121D+02
11 1 1.5 0.5 2.5    24.0527   5.0  0.8948    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5030D+02
( 2,1)->( 6,3)
 1 1 1.5 2.5 1.5   -49.3980   5.3  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2705D+02
 2 1 1.5 1.5 1.5   -39.9424   5.2  0.1195   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7909D+02
 3 1 1.5 2.5 2.5   -26.8915   4.9  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.6250D+01
 4 1 1.5 0.5 1.5   -19.4469   5.3  0.5965   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2277D+02
 5 1 1.5 1.5 2.5   -17.4359   4.8  0.3599   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4579D+02
 6 1 1.5 2.5 3.5    -6.4953   5.0  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4688D+02
 7 1 0.5 1.5 3.5     1.8321   9.8  0.8505   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.3579D+01
 8 1 1.5 1.5 3.5     2.9603   4.9  0.5146    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5160D+01
 9 1 1.5 0.5 2.5     3.0596   4.9  0.4029   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5607D+02
10 1 1.5 2.5 4.5     9.3515   5.2  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.5510D+01
11 1 0.5 0.5 2.5    10.3120   9.7  0.9851    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.2560D+01
12 1 0.5 1.5 2.5    19.9389   9.7  0.1433    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1550D+02
( 2,3)->( 6,1)
 1 1 1.5 4.5 2.5   -24.3011   5.2  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.6766D+01
 2 1 1.5 3.5 1.5   -13.6359   4.8  0.5984   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01 -0.3300D+00
 3 1 1.5 2.5 0.5    -6.2219   4.7  0.3115   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4987D+02
 4 1 1.5 3.5 2.5    -5.6883   4.8  0.3920    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4894D+02
 5 1 0.5 2.5 1.5    -2.1320   9.7  0.2216   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1767D+02
 6 1 0.5 2.5 0.5     5.8826   9.7  0.7615    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.6852D+01
 7 1 1.5 2.5 1.5    10.7417   4.7  0.5563   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4559D+02
 8 1 1.5 2.5 2.5    18.6893   4.7  0.1162    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3683D+01
 9 1 0.5 3.5 1.5    19.4629   9.8  0.9891   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.4951D+01
10 1 1.5 1.5 0.5    21.7138   5.4  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1678D+02
11 1 1.5 1.5 1.5    38.6774   5.4  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7868D+02
12 1 1.5 1.5 2.5    46.6250   5.4  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2941D+02
( 2,3)->( 6,3)
 1 1 1.5 3.5 1.5   -49.1879   5.1  0.0280   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7647D+02
 2 1 1.5 4.5 2.5   -45.2942   5.0  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1254D+02
 3 1 1.5 3.5 2.5   -26.6814   4.7  0.2964   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4317D+02
 4 1 1.5 4.5 3.5   -24.8980   5.1  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5317D+02
 5 1 1.5 2.5 1.5   -24.8103   5.0  0.2989   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3121D+02
 6 1 0.5 2.5 3.5    -9.9488   9.6  0.1469   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2164D+02
 7 1 1.5 4.5 4.5    -9.0512   5.3  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.7800D+00
 8 1 1.5 3.5 3.5    -6.2852   4.7  0.4039    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.2540D+01
 9 1 1.5 2.5 2.5    -2.3038   4.6  0.2709   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.2091D+01
10 1 1.5 1.5 1.5     3.1254   5.7  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.1880D+01
11 1 0.5 2.5 2.5     8.1580   9.5  0.8357    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2560D+01
12 1 1.5 3.5 4.5     9.5616   5.0  0.2673    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5493D+02
13 1 0.5 3.5 3.5    11.6461   9.8  0.8820   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.9800D+00
14 1 1.5 2.5 3.5    18.0924   4.7  0.3941    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4272D+02
15 1 1.5 1.5 2.5    25.6319   5.3  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3518D+02
16 1 0.5 3.5 2.5    29.7529   9.6  0.1103    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2006D+02
17 1 1.5 2.5 4.5    33.9392   4.9  0.0288    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.9669D+01
18 1 1.5 1.5 3.5    46.0281   5.3  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7581D+02
( 2,1)->( 7,1)
 1 1 1.5 2.5 0.5   -30.9254   5.0  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4426D+02
 2 1 1.5 1.5 0.5   -21.4698   5.0  0.0483   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9630D+02
 3 1 1.5 2.5 1.5   -14.7887   5.0  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4886D+02
 4 1 1.5 2.5 2.5    -7.1986   5.0  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.6680D+00
 5 1 1.5 1.5 1.5    -5.3331   4.9  0.3150   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.3180D+01
 6 1 0.5 0.5 1.5     2.1159   9.8  0.9887   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1244D+02
 7 1 1.5 1.5 2.5     2.2570   5.0  0.6275    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5137D+02
 8 1 0.5 1.5 1.5    11.7428   9.8  0.4937   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.5080D+00
 9 1 1.5 0.5 1.5    15.1624   5.0  0.0965   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.9868D+02
10 1 0.5 1.5 0.5    19.3775   9.8  0.4947    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1072D+02
11 1 1.5 0.5 2.5    22.7525   5.0  0.8948    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5049D+02
( 2,1)->( 7,3)
 1 1 1.5 2.5 1.5   -48.5832   5.2  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2629D+02
 2 1 1.5 1.5 1.5   -39.1276   5.2  0.1195   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7833D+02
 3 1 1.5 2.5 2.5   -27.3269   4.9  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.6793D+01
 4 1 1.5 0.5 1.5   -18.6321   5.2  0.5965   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2353D+02
 5 1 1.5 1.5 2.5   -17.8713   4.8  0.3604   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4525D+02
 6 1 1.5 2.5 3.5    -7.8745   4.9  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4594D+02
 7 1 1.5 1.5 3.5     1.5811   4.8  0.5148    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.6100D+01
 8 1 1.5 0.5 2.5     2.6242   4.9  0.4031   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5661D+02
 9 1 0.5 1.5 3.5     4.3864   9.8  0.8511   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.3281D+01
10 1 1.5 2.5 4.5     7.3115   5.2  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.5190D+01
11 1 0.5 0.5 2.5    12.0373   9.7  0.9863    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.1830D+01
12 1 0.5 1.5 2.5    21.6642   9.7  0.1434    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1477D+02
( 2,3)->( 7,1)
 1 1 1.5 4.5 2.5   -25.6013   5.2  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.6958D+01
 2 1 1.5 3.5 1.5   -14.5786   4.7  0.5981   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5600D+00
 3 1 1.5 3.5 2.5    -6.9885   4.8  0.3920    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4875D+02
 4 1 1.5 2.5 0.5    -6.3377   4.7  0.3111   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4842D+02
 5 1 0.5 2.5 1.5    -0.0381   9.6  0.2214   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1756D+02
 6 1 0.5 2.5 0.5     7.5966   9.6  0.7613    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.7343D+01
 7 1 1.5 2.5 1.5     9.7990   4.7  0.5562   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4470D+02
 8 1 1.5 2.5 2.5    17.3891   4.7  0.1162    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3491D+01
 9 1 0.5 3.5 1.5    21.5568   9.8  0.9889   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.5067D+01
10 1 1.5 1.5 0.5    21.5980   5.4  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1533D+02
11 1 1.5 1.5 1.5    37.7347   5.3  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7779D+02
12 1 1.5 1.5 2.5    45.3248   5.4  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2960D+02
( 2,3)->( 7,3)
 1 1 1.5 3.5 1.5   -48.3731   5.0  0.0280   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7571D+02
 2 1 1.5 4.5 2.5   -45.7296   5.0  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1308D+02
 3 1 1.5 3.5 2.5   -27.1168   4.7  0.2966   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4263D+02
 4 1 1.5 4.5 3.5   -26.2772   5.0  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5223D+02
 5 1 1.5 2.5 1.5   -23.9955   5.0  0.2989   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3045D+02
 6 1 1.5 4.5 4.5   -11.0912   5.3  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1100D+01
 7 1 1.5 3.5 3.5    -7.6644   4.7  0.4036    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.3480D+01
 8 1 0.5 2.5 3.5    -7.3945   9.5  0.1467   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2134D+02
 9 1 1.5 2.5 2.5    -2.7392   4.6  0.2704   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.2634D+01
10 1 1.5 1.5 1.5     3.9402   5.6  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2640D+01
11 1 1.5 3.5 4.5     7.5216   5.0  0.2673    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5461D+02
12 1 0.5 2.5 2.5     9.8833   9.5  0.8362    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.3290D+01
13 1 0.5 3.5 3.5    14.2004   9.7  0.8822   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1278D+01
14 1 1.5 2.5 3.5    16.7132   4.6  0.3941    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4178D+02
15 1 1.5 1.5 2.5    25.1965   5.3  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3572D+02
16 1 0.5 3.5 2.5    31.4782   9.6  0.1102    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1933D+02
17 1 1.5 2.5 4.5    31.8992   4.9  0.0288    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.9349D+01
18 1 1.5 1.5 3.5    44.6489   5.3  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7487D+02
( 2,1)->( 8,1)
 1 1 1.5 2.5 0.5   -31.0008   5.0  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4265D+02
 2 1 1.5 1.5 0.5   -21.5452   4.9  0.0484   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9469D+02
 3 1 1.5 2.5 1.5   -15.6738   5.0  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4787D+02
 4 1 1.5 2.5 2.5    -8.4356   5.0  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.8870D+00
 5 1 1.5 1.5 1.5    -6.2182   4.9  0.3152   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4170D+01
 6 1 1.5 1.5 2.5     1.0200   4.9  0.6275    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5115D+02
 7 1 0.5 0.5 1.5     4.0924   9.8  0.9889   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1231D+02
 8 1 0.5 1.5 1.5    13.7193   9.8  0.4939   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.6290D+00
 9 1 1.5 0.5 1.5    14.2773   5.0  0.0966   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.9769D+02
10 1 0.5 1.5 0.5    20.9811   9.8  0.4949    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1022D+02
11 1 1.5 0.5 2.5    21.5155   5.0  0.8948    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5071D+02
( 2,1)->( 8,3)
 1 1 1.5 2.5 1.5   -47.7481   5.2  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2542D+02
 2 1 1.5 1.5 1.5   -38.2925   5.1  0.1195   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7746D+02
 3 1 1.5 2.5 2.5   -27.7070   4.8  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.7334D+01
 4 1 1.5 1.5 2.5   -18.2514   4.8  0.3609   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4471D+02
 5 1 1.5 0.5 1.5   -17.7970   5.2  0.5965   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2440D+02
 6 1 1.5 2.5 3.5    -9.1838   4.9  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4491D+02
 7 1 1.5 1.5 3.5     0.2718   4.8  0.5150    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7130D+01
 8 1 1.5 0.5 2.5     2.2441   4.8  0.4032   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5715D+02
 9 1 1.5 2.5 4.5     5.3491   5.1  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4830D+01
10 1 0.5 1.5 3.5     6.8107   9.7  0.8516   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.2966D+01
11 1 0.5 0.5 2.5    13.6446   9.6  0.9875    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.1070D+01
12 1 0.5 1.5 2.5    23.2715   9.6  0.1435    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1401D+02
( 2,3)->( 8,1)
 1 1 1.5 4.5 2.5   -26.8383   5.1  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.7177D+01
 2 1 1.5 3.5 1.5   -15.4637   4.7  0.5978   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.1550D+01
 3 1 1.5 3.5 2.5    -8.2255   4.7  0.3920    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4853D+02
 4 1 1.5 2.5 0.5    -6.4131   4.7  0.3108   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4681D+02
 5 1 0.5 2.5 1.5     1.9384   9.5  0.2212   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1743D+02
 6 1 1.5 2.5 1.5     8.9139   4.7  0.5561   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4371D+02
 7 1 0.5 2.5 0.5     9.2002   9.5  0.7611    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.7848D+01
 8 1 1.5 2.5 2.5    16.1521   4.7  0.1162    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3272D+01
 9 1 1.5 1.5 0.5    21.5226   5.3  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1372D+02
10 1 0.5 3.5 1.5    23.5333   9.7  0.9887   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.5188D+01
11 1 1.5 1.5 1.5    36.8496   5.3  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7680D+02
12 1 1.5 1.5 2.5    44.0878   5.3  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.2982D+02
( 2,3)->( 8,3)
 1 1 1.5 3.5 1.5   -47.5380   5.0  0.0280   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7484D+02
 2 1 1.5 4.5 2.5   -46.1097   5.0  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1362D+02
 3 1 1.5 4.5 3.5   -27.5865   5.0  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5120D+02
 4 1 1.5 3.5 2.5   -27.4969   4.6  0.2969   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4209D+02
 5 1 1.5 2.5 1.5   -23.1604   4.9  0.2989   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.2958D+02
 6 1 1.5 4.5 4.5   -13.0536   5.2  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1460D+01
 7 1 1.5 3.5 3.5    -8.9737   4.7  0.4033    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4510D+01
 8 1 0.5 2.5 3.5    -4.9702   9.5  0.1465   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2103D+02
 9 1 1.5 2.5 2.5    -3.1193   4.5  0.2698   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.3175D+01
10 1 1.5 1.5 1.5     4.7753   5.5  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3510D+01
11 1 1.5 3.5 4.5     5.5592   4.9  0.2673    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5425D+02
12 1 0.5 2.5 2.5    11.4906   9.4  0.8367    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.4050D+01
13 1 1.5 2.5 3.5    15.4039   4.6  0.3942    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4075D+02
14 1 0.5 3.5 3.5    16.6247   9.6  0.8824   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1593D+01
15 1 1.5 1.5 2.5    24.8164   5.2  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3626D+02
16 1 1.5 2.5 4.5    29.9368   4.8  0.0288    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.8989D+01
17 1 0.5 3.5 2.5    33.0855   9.6  0.1101    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1857D+02
18 1 1.5 1.5 3.5    43.3396   5.3  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7384D+02
( 2,1)->( 9,1)
 1 1 1.5 2.5 0.5   -31.0351   5.0  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4091D+02
 2 1 1.5 1.5 0.5   -21.5795   4.9  0.0485   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9295D+02
 3 1 1.5 2.5 1.5   -16.5030   4.9  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4676D+02
 4 1 1.5 2.5 2.5    -9.6125   5.0  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.1133D+01
 5 1 1.5 1.5 1.5    -7.0474   4.8  0.3153   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5280D+01
 6 1 1.5 1.5 2.5    -0.1569   4.9  0.6275    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5091D+02
 7 1 0.5 0.5 1.5     5.9560   9.7  0.9893   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1219D+02
 8 1 1.5 0.5 1.5    13.4481   4.9  0.0968   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.9658D+02
 9 1 0.5 1.5 1.5    15.5829   9.7  0.4941   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.7540D+00
10 1 1.5 0.5 2.5    20.3386   5.0  0.8948    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5095D+02
11 1 0.5 1.5 0.5    22.4774   9.7  0.4951    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.9697D+01
( 2,1)->( 9,3)
 1 1 1.5 2.5 1.5   -46.8893   5.2  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2445D+02
 2 1 1.5 1.5 1.5   -37.4337   5.1  0.1195   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7649D+02
 3 1 1.5 2.5 2.5   -28.0318   4.8  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.7869D+01
 4 1 1.5 1.5 2.5   -18.5762   4.8  0.3613   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4417D+02
 5 1 1.5 0.5 1.5   -16.9382   5.2  0.5965   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2537D+02
 6 1 1.5 2.5 3.5   -10.4258   4.8  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4377D+02
 7 1 1.5 1.5 3.5    -0.9702   4.8  0.5151    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.8270D+01
 8 1 1.5 0.5 2.5     1.9193   4.8  0.4033   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5769D+02
 9 1 1.5 2.5 4.5     3.4594   5.0  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.4420D+01
10 1 0.5 1.5 3.5     9.1101   9.6  0.8520   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.2636D+01
11 1 0.5 0.5 2.5    15.1366   9.6  0.9886    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02 -0.2900D+00
12 1 0.5 1.5 2.5    24.7635   9.6  0.1436    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1323D+02
( 2,3)->( 9,1)
 1 1 1.5 4.5 2.5   -28.0152   5.1  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.7423D+01
 2 1 1.5 3.5 1.5   -16.2929   4.7  0.5975   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.2660D+01
 3 1 1.5 3.5 2.5    -9.4024   4.7  0.3920    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4829D+02
 4 1 1.5 2.5 0.5    -6.4474   4.7  0.3104   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4507D+02
 5 1 0.5 2.5 1.5     3.8020   9.5  0.2210   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1731D+02
 6 1 1.5 2.5 1.5     8.0847   4.6  0.5559   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4260D+02
 7 1 0.5 2.5 0.5    10.6965   9.5  0.7609    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.8367D+01
 8 1 1.5 2.5 2.5    14.9752   4.7  0.1162    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.3026D+01
 9 1 1.5 1.5 0.5    21.4883   5.3  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1198D+02
10 1 0.5 3.5 1.5    25.3969   9.6  0.9885   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.5313D+01
11 1 1.5 1.5 1.5    36.0204   5.3  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7569D+02
12 1 1.5 1.5 2.5    42.9109   5.3  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3006D+02
( 2,3)->( 9,3)
 1 1 1.5 3.5 1.5   -46.6792   5.0  0.0280   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7387D+02
 2 1 1.5 4.5 2.5   -46.4345   5.0  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1416D+02
 3 1 1.5 4.5 3.5   -28.8285   5.0  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.5006D+02
 4 1 1.5 3.5 2.5   -27.8217   4.6  0.2971   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4155D+02
 5 1 1.5 2.5 1.5   -22.3016   4.9  0.2989   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.2861D+02
 6 1 1.5 4.5 4.5   -14.9433   5.2  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1870D+01
 7 1 1.5 3.5 3.5   -10.2157   4.6  0.4030    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5650D+01
 8 1 1.5 2.5 2.5    -3.4441   4.5  0.2693   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.3710D+01
 9 1 0.5 2.5 3.5    -2.6708   9.4  0.1463   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2070D+02
10 1 1.5 3.5 4.5     3.6695   4.8  0.2673    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5384D+02
11 1 1.5 1.5 1.5     5.6341   5.5  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.4480D+01
12 1 0.5 2.5 2.5    12.9826   9.3  0.8371    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.4830D+01
13 1 1.5 2.5 3.5    14.1619   4.5  0.3942    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.3961D+02
14 1 0.5 3.5 3.5    18.9241   9.6  0.8825   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1923D+01
15 1 1.5 1.5 2.5    24.4916   5.2  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3680D+02
16 1 1.5 2.5 4.5    28.0471   4.7  0.0288    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.8579D+01
17 1 0.5 3.5 2.5    34.5775   9.5  0.1100    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1779D+02
18 1 1.5 1.5 3.5    42.0976   5.2  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7270D+02
( 2,1)->(10,1)
 1 1 1.5 2.5 0.5   -31.0269   4.9  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.3902D+02
 2 1 1.5 1.5 0.5   -21.5713   4.8  0.0485   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9106D+02
 3 1 1.5 2.5 1.5   -17.2780   4.9  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4554D+02
 4 1 1.5 2.5 2.5   -10.7321   4.9  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.1405D+01
 5 1 1.5 1.5 1.5    -7.8224   4.8  0.3155   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.6500D+01
 6 1 1.5 1.5 2.5    -1.2765   4.8  0.6275    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.5063D+02
 7 1 0.5 0.5 1.5     7.7104   9.6  0.9896   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.1206D+02
 8 1 1.5 0.5 1.5    12.6731   4.9  0.0969   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.9536D+02
 9 1 0.5 1.5 1.5    17.3373   9.6  0.4943   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.8840D+00
10 1 1.5 0.5 2.5    19.2190   4.9  0.8948    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5123D+02
11 1 0.5 1.5 0.5    23.8689   9.6  0.4953    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.9171D+01
( 2,1)->(10,3)
 1 1 1.5 2.5 1.5   -46.0027   5.1  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.2338D+02
 2 1 1.5 1.5 1.5   -36.5471   5.0  0.1195   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.7542D+02
 3 1 1.5 2.5 2.5   -28.3008   4.8  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.8394D+01
 4 1 1.5 1.5 2.5   -18.8452   4.8  0.3618   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.4365D+02
 5 1 1.5 0.5 1.5   -16.0516   5.1  0.5965   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.2644D+02
 6 1 1.5 2.5 3.5   -11.6033   4.8  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02 -0.4253D+02
 7 1 1.5 1.5 3.5    -2.1477   4.8  0.5152    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.46711D+01 -0.22992D-02 -0.67773D+02 -0.46561D+01  0.18917D-02  0.12050D-01  0.9510D+01
 8 1 1.5 2.5 4.5     1.6371   5.0  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.98092D+01  0.30418D-02 -0.68604D+02  0.12119D+01 -0.44328D-03 -0.28236D-02  0.3980D+01
 9 1 1.5 0.5 2.5     1.6503   4.8  0.4034   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.14815D+02 -0.52813D-02 -0.67416D+02  0.53753D+01 -0.26786D-02 -0.17062D-01 -0.5821D+02
10 1 0.5 1.5 3.5    11.2897   9.6  0.8525   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03  0.2294D+01
11 1 0.5 0.5 2.5    16.5156   9.6  0.9896    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.50060D+01 -0.38440D-02  0.13602D+03  0.68422D+00  0.46199D-03  0.29440D-02  0.5000D+00
12 1 0.5 1.5 2.5    26.1425   9.6  0.1436    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.51380D+01  0.22990D-02  0.13638D+03 -0.19149D+00 -0.11850D-03 -0.75548D-03 -0.1244D+02
( 2,3)->(10,1)
 1 1 1.5 4.5 2.5   -29.1348   5.0  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.7695D+01
 2 1 1.5 3.5 1.5   -17.0679   4.7  0.5972   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.3880D+01
 3 1 1.5 3.5 2.5   -10.5220   4.7  0.3920    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4802D+02
 4 1 1.5 2.5 0.5    -6.4392   4.6  0.3100   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.4318D+02
 5 1 0.5 2.5 1.5     5.5564   9.4  0.2208   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.1718D+02
 6 1 1.5 2.5 1.5     7.3097   4.6  0.5558   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4138D+02
 7 1 0.5 2.5 0.5    12.0880   9.4  0.7606    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.8893D+01
 8 1 1.5 2.5 2.5    13.8556   4.6  0.1162    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.2754D+01
 9 1 1.5 1.5 0.5    21.4965   5.3  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01  0.1009D+02
10 1 0.5 3.5 1.5    27.1513   9.6  0.9882   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.5443D+01
11 1 1.5 1.5 1.5    35.2454   5.3  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7447D+02
12 1 1.5 1.5 2.5    41.7913   5.3  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3033D+02
( 2,3)->(10,3)
 1 1 1.5 4.5 2.5   -46.7035   5.0  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.1468D+02
 2 1 1.5 3.5 1.5   -45.7926   4.9  0.0280   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.7280D+02
 3 1 1.5 4.5 3.5   -30.0060   5.0  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.4882D+02
 4 1 1.5 3.5 2.5   -28.0907   4.6  0.2972   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.4103D+02
 5 1 1.5 2.5 1.5   -21.4150   4.8  0.2989   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.2754D+02
 6 1 1.5 4.5 4.5   -16.7656   5.2  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.29204D+02  0.90297D-02 -0.68412D+02  0.20080D+01 -0.73120D-03 -0.46210D-02 -0.2310D+01
 7 1 1.5 3.5 3.5   -11.3932   4.6  0.4027    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.6890D+01
 8 1 1.5 2.5 2.5    -3.7131   4.5  0.2686   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.4235D+01
 9 1 0.5 2.5 3.5    -0.4912   9.3  0.1460   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.2036D+02
10 1 1.5 3.5 4.5     1.8472   4.8  0.2673    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.92591D+01 -0.13409D-02 -0.64296D+02 -0.34479D+01  0.17881D-02  0.11301D-01  0.5340D+02
11 1 1.5 1.5 1.5     6.5207   5.5  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.5550D+01
12 1 1.5 2.5 3.5    12.9844   4.5  0.3942    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02 -0.3837D+02
13 1 0.5 2.5 2.5    14.3616   9.3  0.8375    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.17480D+01 -0.64316D-02  0.13039D+03  0.90098D+00  0.69698D-03  0.44075D-02  0.5620D+01
14 1 0.5 3.5 3.5    21.1037   9.5  0.8827   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.2265D+01
15 1 1.5 1.5 2.5    24.2226   5.2  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.3732D+02
16 1 1.5 2.5 4.5    26.2248   4.7  0.0288    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.11483D+02 -0.86180D-02 -0.61981D+02 -0.21057D+01 -0.25870D-03 -0.16349D-02  0.8139D+01
17 1 0.5 3.5 2.5    35.9565   9.5  0.1098    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.18994D+02  0.73604D-02  0.13271D+03 -0.56806D+00 -0.32600D-03 -0.20585D-02 -0.1700D+02
18 1 1.5 1.5 3.5    40.9201   5.2  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.38939D+02 -0.12040D-01 -0.68412D+02  0.48192D+01 -0.17549D-02 -0.11090D-01 -0.7146D+02
( 3,1)->( 3,3)
 1 1 1.5 2.5 1.5   -50.1690   5.5  0.0057   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2871D+02
 2 1 1.5 1.5 1.5   -41.1045   5.4  0.1195   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.8031D+02
 3 1 1.5 2.5 2.5   -23.6630   4.9  0.0499   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4589D+01
 4 1 1.5 0.5 1.5   -21.5310   5.5  0.5968   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2043D+02
 5 1 1.5 1.5 2.5   -14.5985   4.8  0.3584   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4701D+02
 6 1 0.5 1.5 3.5    -9.2886  10.0  0.8488   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.4437D+01
 7 1 1.5 2.5 3.5    -0.3177   5.0  0.2242    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4890D+02
 8 1 0.5 0.5 2.5     2.1957   9.8  0.9810    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.4940D+01
 9 1 1.5 0.5 2.5     4.9750   4.9  0.4020   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5373D+02
10 1 1.5 1.5 3.5     8.7468   4.9  0.5138    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.2700D+01
11 1 0.5 1.5 2.5    11.4033   9.8  0.1429    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1741D+02
12 1 1.5 2.5 4.5    17.5807   5.3  0.7143    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.6242D+01
( 3,1)->( 4,1)
 1 1 1.5 2.5 0.5   -28.8722   5.0  0.2985   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4819D+02
 2 1 1.5 1.5 0.5   -19.8077   4.9  0.0482   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9979D+02
 3 1 1.5 2.5 1.5   -10.1929   5.0  0.4185   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.5109D+02
 4 1 0.5 0.5 1.5    -6.7319  10.0  0.9882   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1237D+02
 5 1 1.5 2.5 2.5    -1.5094   5.0  0.2800    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.1050D+00
 6 1 1.5 1.5 1.5    -1.1284   4.9  0.3147   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5100D+00
 7 1 0.5 1.5 1.5     2.4757  10.0  0.4933   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.9400D-01
 8 1 1.5 1.5 2.5     7.5551   4.9  0.6276    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5149D+02
 9 1 0.5 1.5 0.5    11.2755  10.0  0.4942    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1204D+02
10 1 1.5 0.5 1.5    18.4451   5.0  0.0963   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.1002D+03
11 1 1.5 0.5 2.5    27.1286   5.0  0.8951    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.4925D+02
( 3,1)->( 4,3)
 1 1 1.5 2.5 1.5   -49.3943   5.4  0.0057   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2830D+02
 2 1 1.5 1.5 1.5   -40.3298   5.3  0.1195   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7990D+02
 3 1 1.5 2.5 2.5   -24.2670   4.9  0.0500   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.5107D+01
 4 1 1.5 0.5 1.5   -20.7563   5.4  0.5968   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2084D+02
 5 1 1.5 1.5 2.5   -15.2025   4.8  0.3589   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4649D+02
 6 1 0.5 1.5 3.5    -6.3059   9.9  0.8494   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.4202D+01
 7 1 1.5 2.5 3.5    -1.9272   4.9  0.2244    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4833D+02
 8 1 0.5 0.5 2.5     4.2977   9.8  0.9824    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.4320D+01
 9 1 1.5 0.5 2.5     4.3710   4.9  0.4022   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5425D+02
10 1 1.5 1.5 3.5     7.1373   4.8  0.5140    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.3270D+01
11 1 0.5 1.5 2.5    13.5053   9.8  0.1430    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1679D+02
12 1 1.5 2.5 4.5    15.2734   5.2  0.7143    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.6072D+01
( 3,3)->( 4,1)
 1 1 1.5 4.5 2.5   -19.0901   5.2  1.0000    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.6347D+01
 2 1 1.5 3.5 1.5    -9.8752   4.9  0.5992   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01 -0.2190D+01
 3 1 0.5 2.5 1.5    -8.9276   9.8  0.2222   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1731D+02
 4 1 1.5 2.5 0.5    -5.2092   4.8  0.3123   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.5278D+02
 5 1 1.5 3.5 2.5    -1.1917   4.9  0.3924    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4879D+02
 6 1 0.5 2.5 0.5    -0.1278   9.8  0.7629    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.5363D+01
 7 1 0.5 3.5 1.5    11.7643   9.9  0.9901   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4531D+01
 8 1 1.5 2.5 1.5    13.4701   4.8  0.5574   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4650D+02
 9 1 1.5 1.5 0.5    21.2968   5.4  0.6965   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1948D+02
10 1 1.5 2.5 2.5    22.1536   4.8  0.1165    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4484D+01
11 1 1.5 1.5 1.5    39.9761   5.4  0.2790   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7980D+02
12 1 1.5 1.5 2.5    48.6596   5.4  0.0200    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2882D+02
( 3,3)->( 4,3)
 1 1 1.5 3.5 1.5   -49.0766   5.2  0.0280   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7720D+02
 2 1 1.5 4.5 2.5   -41.8477   5.1  0.0174   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1135D+02
 3 1 1.5 2.5 1.5   -25.7313   5.2  0.2995   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3289D+02
 4 1 1.5 3.5 2.5   -23.9493   4.7  0.2960   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4379D+02
 5 1 1.5 4.5 3.5   -19.5079   5.1  0.2143    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.5457D+02
 6 1 0.5 2.5 3.5   -17.7092   9.7  0.1472   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2161D+02
 7 1 1.5 4.5 4.5    -2.3073   5.4  0.7639    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1700D+00
 8 1 1.5 3.5 3.5    -1.6095   4.7  0.4042    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5700D+00
 9 1 1.5 2.5 2.5    -0.6040   4.7  0.2715   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.5180D+00
10 1 1.5 1.5 1.5     0.7747   5.7  0.4800   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.4100D+00
11 1 0.5 2.5 2.5     2.1020   9.5  0.8352    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.6200D+00
12 1 0.5 3.5 3.5     2.9827   9.8  0.8818   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.2350D+00
13 1 1.5 3.5 4.5    15.5911   5.1  0.2676    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5497D+02
14 1 1.5 2.5 3.5    21.7358   4.7  0.3943    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4374D+02
15 1 0.5 3.5 2.5    22.7939   9.7  0.1104    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.2122D+02
16 1 1.5 1.5 2.5    25.9020   5.3  0.4501   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3382D+02
17 1 1.5 2.5 4.5    38.9364   5.0  0.0289    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.1066D+02
18 1 1.5 1.5 3.5    48.2418   5.3  0.0561    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7704D+02
( 3,1)->( 5,1)
 1 1 1.5 2.5 0.5   -29.0674   5.0  0.2986   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4707D+02
 2 1 1.5 1.5 0.5   -20.0029   4.9  0.0482   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9867D+02
 3 1 1.5 2.5 1.5   -11.2571   5.0  0.4186   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.5044D+02
 4 1 0.5 0.5 1.5    -4.3890   9.9  0.9885   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1227D+02
 5 1 1.5 2.5 2.5    -2.9454   5.0  0.2800    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.2400D+00
 6 1 1.5 1.5 1.5    -2.1926   4.9  0.3148   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.1160D+01
 7 1 0.5 1.5 1.5     4.8186   9.9  0.4935   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1960D+00
 8 1 1.5 1.5 2.5     6.1191   4.9  0.6276    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5136D+02
 9 1 0.5 1.5 0.5    13.2212   9.9  0.4944    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1160D+02
10 1 1.5 0.5 1.5    17.3809   5.0  0.0964   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9958D+02
11 1 1.5 0.5 2.5    25.6926   5.0  0.8951    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.4938D+02
( 3,1)->( 5,3)
 1 1 1.5 2.5 1.5   -48.6095   5.3  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2776D+02
 2 1 1.5 1.5 1.5   -39.5450   5.2  0.1195   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7936D+02
 3 1 1.5 2.5 2.5   -24.8140   4.8  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.5639D+01
 4 1 1.5 0.5 1.5   -19.9715   5.3  0.5968   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2138D+02
 5 1 1.5 1.5 2.5   -15.7495   4.7  0.3594   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4596D+02
 6 1 0.5 1.5 3.5    -3.4729   9.8  0.8499   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.3945D+01
 7 1 1.5 2.5 3.5    -3.4563   4.9  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4762D+02
 8 1 1.5 0.5 2.5     3.8240   4.8  0.4024   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5478D+02
 9 1 1.5 1.5 3.5     5.6082   4.8  0.5142    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.3980D+01
10 1 0.5 0.5 2.5     6.2699   9.7  0.9837    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.3650D+01
11 1 1.5 2.5 4.5    13.0613   5.2  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.5852D+01
12 1 0.5 1.5 2.5    15.4775   9.7  0.1431    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1612D+02
( 3,3)->( 5,1)
 1 1 1.5 4.5 2.5   -20.5261   5.2  1.0000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.6482D+01
 2 1 1.5 3.5 1.5   -10.9394   4.8  0.5990   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01 -0.1540D+01
 3 1 0.5 2.5 1.5    -6.5847   9.7  0.2220   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1721D+02
 4 1 1.5 2.5 0.5    -5.4044   4.8  0.3120   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.5166D+02
 5 1 1.5 3.5 2.5    -2.6277   4.9  0.3924    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4866D+02
 6 1 0.5 2.5 0.5     1.8179   9.7  0.7627    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.5811D+01
 7 1 1.5 2.5 1.5    12.4059   4.7  0.5573   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4585D+02
 8 1 0.5 3.5 1.5    14.1072   9.8  0.9900   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4633D+01
 9 1 1.5 2.5 2.5    20.7176   4.8  0.1165    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4349D+01
10 1 1.5 1.5 0.5    21.1016   5.4  0.6967   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1836D+02
11 1 1.5 1.5 1.5    38.9119   5.3  0.2790   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7915D+02
12 1 1.5 1.5 2.5    47.2236   5.4  0.0200    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2895D+02
( 3,3)->( 5,3)
 1 1 1.5 3.5 1.5   -48.2918   5.2  0.0280   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7666D+02
 2 1 1.5 4.5 2.5   -42.3947   5.0  0.0174   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1188D+02
 3 1 1.5 2.5 1.5   -24.9465   5.1  0.2995   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3235D+02
 4 1 1.5 3.5 2.5   -24.4963   4.7  0.2962   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4326D+02
 5 1 1.5 4.5 3.5   -21.0370   5.1  0.2145    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.5386D+02
 6 1 0.5 2.5 3.5   -14.8762   9.6  0.1470   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2135D+02
 7 1 1.5 4.5 4.5    -4.5194   5.4  0.7639    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.3900D+00
 8 1 1.5 3.5 3.5    -3.1386   4.7  0.4040    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.1280D+01
 9 1 1.5 2.5 2.5    -1.1510   4.6  0.2711   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.1050D+01
10 1 1.5 1.5 1.5     1.5595   5.7  0.4800   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.9500D+00
11 1 0.5 2.5 2.5     4.0742   9.5  0.8359    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1290D+01
12 1 0.5 3.5 3.5     5.8157   9.8  0.8821   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4920D+00
13 1 1.5 3.5 4.5    13.3790   5.0  0.2676    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5475D+02
14 1 1.5 2.5 3.5    20.2067   4.7  0.3944    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4303D+02
15 1 0.5 3.5 2.5    24.7661   9.6  0.1103    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.2055D+02
16 1 1.5 1.5 2.5    25.3550   5.2  0.4509   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3435D+02
17 1 1.5 2.5 4.5    36.7243   5.0  0.0289    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.1044D+02
18 1 1.5 1.5 3.5    46.7127   5.3  0.0562    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7633D+02
( 3,1)->( 6,1)
 1 1 1.5 2.5 0.5   -29.2230   5.0  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4578D+02
 2 1 1.5 1.5 0.5   -20.1585   4.9  0.0483   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9738D+02
 3 1 1.5 2.5 1.5   -12.2594   5.0  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4968D+02
 4 1 1.5 2.5 2.5    -4.3118   5.0  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4040D+00
 5 1 1.5 1.5 1.5    -3.1949   4.9  0.3150   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.1920D+01
 6 1 0.5 0.5 1.5    -2.1732   9.8  0.9888   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1216D+02
 7 1 1.5 1.5 2.5     4.7527   4.9  0.6276    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5119D+02
 8 1 0.5 1.5 1.5     7.0344   9.8  0.4937   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.3050D+00
 9 1 0.5 1.5 0.5    15.0490   9.8  0.4946    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1112D+02
10 1 1.5 0.5 1.5    16.3786   5.0  0.0965   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9882D+02
11 1 1.5 0.5 2.5    24.3262   5.0  0.8951    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.4955D+02
( 3,1)->( 6,3)
 1 1 1.5 2.5 1.5   -47.8114   5.2  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2712D+02
 2 1 1.5 1.5 1.5   -38.7469   5.2  0.1195   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7872D+02
 3 1 1.5 2.5 2.5   -25.3049   4.8  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.6178D+01
 4 1 1.5 0.5 1.5   -19.1734   5.2  0.5968   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2202D+02
 5 1 1.5 1.5 2.5   -16.2404   4.7  0.3599   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4542D+02
 6 1 1.5 2.5 3.5    -4.9087   4.9  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4681D+02
 7 1 0.5 1.5 3.5    -0.7824   9.8  0.8504   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.3666D+01
 8 1 1.5 0.5 2.5     3.3331   4.8  0.4026   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5532D+02
 9 1 1.5 1.5 3.5     4.1558   4.8  0.5144    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4790D+01
10 1 0.5 0.5 2.5     8.1168   9.6  0.9850    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.2950D+01
11 1 1.5 2.5 4.5    10.9381   5.1  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.5582D+01
12 1 0.5 1.5 2.5    17.3244   9.6  0.1432    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1542D+02
( 3,3)->( 6,1)
 1 1 1.5 4.5 2.5   -21.8925   5.2  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.6646D+01
 2 1 1.5 3.5 1.5   -11.9417   4.8  0.5987   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01 -0.7800D+00
 3 1 1.5 2.5 0.5    -5.5600   4.7  0.3117   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.5037D+02
 4 1 0.5 2.5 1.5    -4.3689   9.6  0.2218   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1710D+02
 5 1 1.5 3.5 2.5    -3.9941   4.8  0.3924    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4849D+02
 6 1 0.5 2.5 0.5     3.6457   9.6  0.7626    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.6282D+01
 7 1 1.5 2.5 1.5    11.4036   4.7  0.5572   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4509D+02
 8 1 0.5 3.5 1.5    16.3230   9.8  0.9898   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4742D+01
 9 1 1.5 2.5 2.5    19.3512   4.7  0.1165    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4185D+01
10 1 1.5 1.5 0.5    20.9460   5.3  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1707D+02
11 1 1.5 1.5 1.5    37.9096   5.3  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7839D+02
12 1 1.5 1.5 2.5    45.8572   5.3  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2912D+02
( 3,3)->( 6,3)
 1 1 1.5 3.5 1.5   -47.4937   5.1  0.0280   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7602D+02
 2 1 1.5 4.5 2.5   -42.8856   5.0  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1242D+02
 3 1 1.5 3.5 2.5   -24.9872   4.7  0.2965   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4272D+02
 4 1 1.5 2.5 1.5   -24.1484   5.0  0.2995   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3171D+02
 5 1 1.5 4.5 3.5   -22.4894   5.1  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.5305D+02
 6 1 0.5 2.5 3.5   -12.1857   9.5  0.1468   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2107D+02
 7 1 1.5 4.5 4.5    -6.6426   5.3  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.6600D+00
 8 1 1.5 3.5 3.5    -4.5910   4.7  0.4038    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.2090D+01
 9 1 1.5 2.5 2.5    -1.6419   4.6  0.2706   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.1589D+01
10 1 1.5 1.5 1.5     2.3576   5.6  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.1590D+01
11 1 0.5 2.5 2.5     5.9211   9.4  0.8365    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1990D+01
12 1 0.5 3.5 3.5     8.5062   9.7  0.8823   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.7710D+00
13 1 1.5 3.5 4.5    11.2558   5.0  0.2676    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5448D+02
14 1 1.5 2.5 3.5    18.7543   4.7  0.3945    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4222D+02
15 1 1.5 1.5 2.5    24.8641   5.2  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3489D+02
16 1 0.5 3.5 2.5    26.6130   9.6  0.1102    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1985D+02
17 1 1.5 2.5 4.5    34.6011   4.9  0.0289    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.1017D+02
18 1 1.5 1.5 3.5    45.2603   5.3  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7552D+02
( 3,1)->( 7,1)
 1 1 1.5 2.5 0.5   -29.3388   5.0  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4433D+02
 2 1 1.5 1.5 0.5   -20.2743   4.9  0.0484   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9593D+02
 3 1 1.5 2.5 1.5   -13.2021   4.9  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4879D+02
 4 1 1.5 2.5 2.5    -5.6120   5.0  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.5960D+00
 5 1 1.5 1.5 1.5    -4.1376   4.8  0.3151   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.2810D+01
 6 1 0.5 0.5 1.5    -0.0793   9.8  0.9891   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1205D+02
 7 1 1.5 1.5 2.5     3.4525   4.9  0.6276    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5100D+02
 8 1 0.5 1.5 1.5     9.1283   9.8  0.4939   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.4210D+00
 9 1 1.5 0.5 1.5    15.4359   4.9  0.0966   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9793D+02
10 1 0.5 1.5 0.5    16.7630   9.8  0.4948    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1063D+02
11 1 1.5 0.5 2.5    23.0260   5.0  0.8951    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.4974D+02
( 3,1)->( 7,3)
 1 1 1.5 2.5 1.5   -46.9966   5.2  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2636D+02
 2 1 1.5 1.5 1.5   -37.9321   5.1  0.1195   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7796D+02
 3 1 1.5 2.5 2.5   -25.7403   4.8  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.6721D+01
 4 1 1.5 0.5 1.5   -18.3586   5.2  0.5968   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2278D+02
 5 1 1.5 1.5 2.5   -16.6758   4.7  0.3604   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4488D+02
 6 1 1.5 2.5 3.5    -6.2879   4.8  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4587D+02
 7 1 0.5 1.5 3.5     1.7719   9.7  0.8509   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.3368D+01
 8 1 1.5 1.5 3.5     2.7766   4.7  0.5146    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5730D+01
 9 1 1.5 0.5 2.5     2.8977   4.8  0.4028   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5586D+02
10 1 1.5 2.5 4.5     8.8981   5.1  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.5262D+01
11 1 0.5 0.5 2.5     9.8421   9.6  0.9862    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.2220D+01
12 1 0.5 1.5 2.5    19.0497   9.6  0.1433    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1469D+02
( 3,3)->( 7,1)
 1 1 1.5 4.5 2.5   -23.1927   5.2  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.6838D+01
 2 1 1.5 3.5 1.5   -12.8844   4.7  0.5984   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.1100D+00
 3 1 1.5 2.5 0.5    -5.6758   4.7  0.3114   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4892D+02
 4 1 1.5 3.5 2.5    -5.2943   4.8  0.3924    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4830D+02
 5 1 0.5 2.5 1.5    -2.2750   9.5  0.2216   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1699D+02
 6 1 0.5 2.5 0.5     5.3597   9.5  0.7624    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.6773D+01
 7 1 1.5 2.5 1.5    10.4609   4.7  0.5571   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4420D+02
 8 1 1.5 2.5 2.5    18.0510   4.7  0.1165    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3993D+01
 9 1 0.5 3.5 1.5    18.4169   9.7  0.9896   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4858D+01
10 1 1.5 1.5 0.5    20.8302   5.3  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1562D+02
11 1 1.5 1.5 1.5    36.9669   5.3  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7750D+02
12 1 1.5 1.5 2.5    44.5570   5.3  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2931D+02
( 3,3)->( 7,3)
 1 1 1.5 3.5 1.5   -46.6789   5.0  0.0280   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7526D+02
 2 1 1.5 4.5 2.5   -43.3210   5.0  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1296D+02
 3 1 1.5 3.5 2.5   -25.4226   4.7  0.2967   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4218D+02
 4 1 1.5 4.5 3.5   -23.8686   5.0  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.5211D+02
 5 1 1.5 2.5 1.5   -23.3336   5.0  0.2995   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3095D+02
 6 1 0.5 2.5 3.5    -9.6314   9.5  0.1466   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2078D+02
 7 1 1.5 4.5 4.5    -8.6826   5.3  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.9800D+00
 8 1 1.5 3.5 3.5    -5.9702   4.7  0.4035    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.3030D+01
 9 1 1.5 2.5 2.5    -2.0773   4.6  0.2701   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.2132D+01
10 1 1.5 1.5 1.5     3.1724   5.5  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2350D+01
11 1 0.5 2.5 2.5     7.6464   9.4  0.8371    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2720D+01
12 1 1.5 3.5 4.5     9.2158   5.0  0.2676    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5416D+02
13 1 0.5 3.5 3.5    11.0605   9.6  0.8825   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1069D+01
14 1 1.5 2.5 3.5    17.3751   4.6  0.3946    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4128D+02
15 1 1.5 1.5 2.5    24.4287   5.2  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3543D+02
16 1 0.5 3.5 2.5    28.3383   9.6  0.1101    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1912D+02
17 1 1.5 2.5 4.5    32.5611   4.9  0.0289    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.9851D+01
18 1 1.5 1.5 3.5    43.8811   5.2  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7458D+02
( 3,1)->( 8,1)
 1 1 1.5 2.5 0.5   -29.4142   4.9  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4272D+02
 2 1 1.5 1.5 0.5   -20.3497   4.8  0.0484   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9432D+02
 3 1 1.5 2.5 1.5   -14.0872   4.9  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4780D+02
 4 1 1.5 2.5 2.5    -6.8490   4.9  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.8150D+00
 5 1 1.5 1.5 1.5    -5.0227   4.8  0.3153   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.3800D+01
 6 1 0.5 0.5 1.5     1.8972   9.7  0.9894   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1193D+02
 7 1 1.5 1.5 2.5     2.2155   4.8  0.6276    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5078D+02
 8 1 0.5 1.5 1.5    11.1048   9.7  0.4941   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.5420D+00
 9 1 1.5 0.5 1.5    14.5508   4.9  0.0968   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9694D+02
10 1 0.5 1.5 0.5    18.3666   9.7  0.4950    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1013D+02
11 1 1.5 0.5 2.5    21.7890   4.9  0.8951    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.4996D+02
( 3,1)->( 8,3)
 1 1 1.5 2.5 1.5   -46.1615   5.1  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2549D+02
 2 1 1.5 1.5 1.5   -37.0970   5.0  0.1195   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7709D+02
 3 1 1.5 2.5 2.5   -26.1204   4.8  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.7262D+01
 4 1 1.5 0.5 1.5   -17.5235   5.1  0.5968   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2365D+02
 5 1 1.5 1.5 2.5   -17.0559   4.7  0.3609   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4434D+02
 6 1 1.5 2.5 3.5    -7.5972   4.8  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4484D+02
 7 1 1.5 1.5 3.5     1.4673   4.7  0.5148    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.6760D+01
 8 1 1.5 0.5 2.5     2.5176   4.8  0.4029   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5640D+02
 9 1 0.5 1.5 3.5     4.1962   9.6  0.8515   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.3053D+01
10 1 1.5 2.5 4.5     6.9357   5.0  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4902D+01
11 1 0.5 0.5 2.5    11.4494   9.6  0.9874    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.1460D+01
12 1 0.5 1.5 2.5    20.6570   9.6  0.1434    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1393D+02
( 3,3)->( 8,1)
 1 1 1.5 4.5 2.5   -24.4297   5.1  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.7057D+01
 2 1 1.5 3.5 1.5   -13.7695   4.7  0.5981   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.1100D+01
 3 1 1.5 3.5 2.5    -6.5313   4.7  0.3924    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4808D+02
 4 1 1.5 2.5 0.5    -5.7512   4.7  0.3110   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4731D+02
 5 1 0.5 2.5 1.5    -0.2985   9.5  0.2214   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1687D+02
 6 1 0.5 2.5 0.5     6.9633   9.5  0.7622    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.7278D+01
 7 1 1.5 2.5 1.5     9.5758   4.7  0.5569   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4321D+02
 8 1 1.5 2.5 2.5    16.8140   4.7  0.1165    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3774D+01
 9 1 0.5 3.5 1.5    20.3934   9.6  0.9894   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.4979D+01
10 1 1.5 1.5 0.5    20.7548   5.3  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1401D+02
11 1 1.5 1.5 1.5    36.0818   5.3  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7651D+02
12 1 1.5 1.5 2.5    43.3200   5.3  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2953D+02
( 3,3)->( 8,3)
 1 1 1.5 3.5 1.5   -45.8438   5.0  0.0280   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7439D+02
 2 1 1.5 4.5 2.5   -43.7011   5.0  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1350D+02
 3 1 1.5 3.5 2.5   -25.8027   4.6  0.2970   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4164D+02
 4 1 1.5 4.5 3.5   -25.1779   5.0  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.5108D+02
 5 1 1.5 2.5 1.5   -22.4985   4.9  0.2995   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3008D+02
 6 1 1.5 4.5 4.5   -10.6450   5.2  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1340D+01
 7 1 1.5 3.5 3.5    -7.2795   4.7  0.4032    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4060D+01
 8 1 0.5 2.5 3.5    -7.2071   9.4  0.1464   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2046D+02
 9 1 1.5 2.5 2.5    -2.4574   4.5  0.2696   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.2673D+01
10 1 1.5 1.5 1.5     4.0075   5.5  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3220D+01
11 1 1.5 3.5 4.5     7.2534   4.9  0.2676    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5380D+02
12 1 0.5 2.5 2.5     9.2537   9.3  0.8376    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.3480D+01
13 1 0.5 3.5 3.5    13.4848   9.6  0.8828   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1384D+01
14 1 1.5 2.5 3.5    16.0658   4.6  0.3946    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4025D+02
15 1 1.5 1.5 2.5    24.0486   5.1  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3597D+02
16 1 0.5 3.5 2.5    29.9456   9.5  0.1100    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1836D+02
17 1 1.5 2.5 4.5    30.5987   4.8  0.0289    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.9491D+01
18 1 1.5 1.5 3.5    42.5718   5.2  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7355D+02
( 3,1)->( 9,1)
 1 1 1.5 2.5 0.5   -29.4485   4.9  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4098D+02
 2 1 1.5 1.5 0.5   -20.3840   4.8  0.0485   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9258D+02
 3 1 1.5 2.5 1.5   -14.9164   4.8  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4669D+02
 4 1 1.5 2.5 2.5    -8.0259   4.9  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.1061D+01
 5 1 1.5 1.5 1.5    -5.8519   4.7  0.3155   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4910D+01
 6 1 1.5 1.5 2.5     1.0386   4.8  0.6276    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5054D+02
 7 1 0.5 0.5 1.5     3.7608   9.6  0.9897   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1180D+02
 8 1 0.5 1.5 1.5    12.9684   9.6  0.4943   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.6670D+00
 9 1 1.5 0.5 1.5    13.7216   4.8  0.0969   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9583D+02
10 1 0.5 1.5 0.5    19.8629   9.6  0.4953    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.9610D+01
11 1 1.5 0.5 2.5    20.6121   4.9  0.8951    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5020D+02
( 3,1)->( 9,3)
 1 1 1.5 2.5 1.5   -45.3027   5.1  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2452D+02
 2 1 1.5 1.5 1.5   -36.2382   5.0  0.1195   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7612D+02
 3 1 1.5 2.5 2.5   -26.4452   4.8  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.7797D+01
 4 1 1.5 1.5 2.5   -17.3807   4.7  0.3613   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4380D+02
 5 1 1.5 0.5 1.5   -16.6647   5.1  0.5968   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2462D+02
 6 1 1.5 2.5 3.5    -8.8392   4.8  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4370D+02
 7 1 1.5 1.5 3.5     0.2253   4.7  0.5149    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7900D+01
 8 1 1.5 0.5 2.5     2.1928   4.8  0.4031   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5694D+02
 9 1 1.5 2.5 4.5     5.0460   5.0  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4492D+01
10 1 0.5 1.5 3.5     6.4956   9.6  0.8520   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.2723D+01
11 1 0.5 0.5 2.5    12.9414   9.5  0.9885    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02 -0.6800D+00
12 1 0.5 1.5 2.5    22.1490   9.5  0.1435    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1315D+02
( 3,3)->( 9,1)
 1 1 1.5 4.5 2.5   -25.6066   5.1  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.7303D+01
 2 1 1.5 3.5 1.5   -14.5987   4.7  0.5978   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.2210D+01
 3 1 1.5 3.5 2.5    -7.7082   4.7  0.3924    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4784D+02
 4 1 1.5 2.5 0.5    -5.7855   4.7  0.3107   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4557D+02
 5 1 0.5 2.5 1.5     1.5651   9.4  0.2213   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1674D+02
 6 1 0.5 2.5 0.5     8.4596   9.4  0.7620    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.7797D+01
 7 1 1.5 2.5 1.5     8.7466   4.6  0.5568   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4210D+02
 8 1 1.5 2.5 2.5    15.6371   4.7  0.1165    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3528D+01
 9 1 1.5 1.5 0.5    20.7205   5.3  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1227D+02
10 1 0.5 3.5 1.5    22.2570   9.6  0.9892   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.5104D+01
11 1 1.5 1.5 1.5    35.2526   5.2  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7540D+02
12 1 1.5 1.5 2.5    42.1431   5.3  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.2977D+02
( 3,3)->( 9,3)
 1 1 1.5 3.5 1.5   -44.9850   5.0  0.0280   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7342D+02
 2 1 1.5 4.5 2.5   -44.0259   5.0  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1404D+02
 3 1 1.5 4.5 3.5   -26.4199   5.0  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.4994D+02
 4 1 1.5 3.5 2.5   -26.1275   4.6  0.2972   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4110D+02
 5 1 1.5 2.5 1.5   -21.6397   4.9  0.2995   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.2911D+02
 6 1 1.5 4.5 4.5   -12.5347   5.2  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1750D+01
 7 1 1.5 3.5 3.5    -8.5215   4.6  0.4029    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5200D+01
 8 1 0.5 2.5 3.5    -4.9077   9.3  0.1462   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.2013D+02
 9 1 1.5 2.5 2.5    -2.7822   4.5  0.2691   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.3208D+01
10 1 1.5 1.5 1.5     4.8663   5.5  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.4190D+01
11 1 1.5 3.5 4.5     5.3637   4.8  0.2676    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5339D+02
12 1 0.5 2.5 2.5    10.7457   9.3  0.8381    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.4260D+01
13 1 1.5 2.5 3.5    14.8238   4.5  0.3947    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.3911D+02
14 1 0.5 3.5 3.5    15.7842   9.5  0.8829   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1714D+01
15 1 1.5 1.5 2.5    23.7238   5.1  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3651D+02
16 1 1.5 2.5 4.5    28.7090   4.7  0.0289    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.9081D+01
17 1 0.5 3.5 2.5    31.4376   9.4  0.1099    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1758D+02
18 1 1.5 1.5 3.5    41.3298   5.1  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7241D+02
( 3,1)->(10,1)
 1 1 1.5 2.5 0.5   -29.4403   4.8  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.3909D+02
 2 1 1.5 1.5 0.5   -20.3758   4.7  0.0486   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9069D+02
 3 1 1.5 2.5 1.5   -15.6914   4.8  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4547D+02
 4 1 1.5 2.5 2.5    -9.1455   4.8  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.1333D+01
 5 1 1.5 1.5 1.5    -6.6269   4.7  0.3156   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.6130D+01
 6 1 1.5 1.5 2.5    -0.0810   4.7  0.6276    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.5027D+02
 7 1 0.5 0.5 1.5     5.5152   9.6  0.9900   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1167D+02
 8 1 1.5 0.5 1.5    12.9466   4.8  0.0970   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.9461D+02
 9 1 0.5 1.5 1.5    14.7228   9.6  0.4945   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.7970D+00
10 1 1.5 0.5 2.5    19.4925   4.8  0.8951    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5048D+02
11 1 0.5 1.5 0.5    21.2544   9.6  0.4955    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.9084D+01
( 3,1)->(10,3)
 1 1 1.5 2.5 1.5   -44.4161   5.0  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.2345D+02
 2 1 1.5 1.5 1.5   -35.3516   4.9  0.1195   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.7505D+02
 3 1 1.5 2.5 2.5   -26.7142   4.8  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.8322D+01
 4 1 1.5 1.5 2.5   -17.6497   4.7  0.3617   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.4328D+02
 5 1 1.5 0.5 1.5   -15.7781   5.0  0.5968   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.2569D+02
 6 1 1.5 2.5 3.5   -10.0167   4.8  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02 -0.4246D+02
 7 1 1.5 1.5 3.5    -0.9522   4.7  0.5151    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.45105D+01 -0.22250D-02 -0.66626D+02 -0.44467D+01  0.18281D-02  0.11942D-01  0.9140D+01
 8 1 1.5 0.5 2.5     1.9238   4.8  0.4032   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.14204D+02 -0.51195D-02 -0.66305D+02  0.51490D+01 -0.25789D-02 -0.16846D-01 -0.5746D+02
 9 1 1.5 2.5 4.5     3.2237   5.0  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.93712D+01  0.29524D-02 -0.67400D+02  0.11560D+01 -0.42905D-03 -0.28029D-02  0.4052D+01
10 1 0.5 1.5 3.5     8.6752   9.5  0.8524   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03  0.2381D+01
11 1 0.5 0.5 2.5    14.3204   9.5  0.9896    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.48329D+01 -0.37375D-02  0.13370D+03  0.63093D+00  0.43348D-03  0.28320D-02  0.1100D+00
12 1 0.5 1.5 2.5    23.5280   9.5  0.1436    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.48606D+01  0.22250D-02  0.13403D+03 -0.17727D+00 -0.11200D-03 -0.73099D-03 -0.1236D+02
( 3,3)->(10,1)
 1 1 1.5 4.5 2.5   -26.7262   5.0  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.7575D+01
 2 1 1.5 3.5 1.5   -15.3737   4.7  0.5975   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.3430D+01
 3 1 1.5 3.5 2.5    -8.8278   4.7  0.3924    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4756D+02
 4 1 1.5 2.5 0.5    -5.7773   4.6  0.3103   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.4368D+02
 5 1 0.5 2.5 1.5     3.3195   9.3  0.2210   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1661D+02
 6 1 1.5 2.5 1.5     7.9716   4.6  0.5567   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.4088D+02
 7 1 0.5 2.5 0.5     9.8511   9.3  0.7618    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.8323D+01
 8 1 1.5 2.5 2.5    14.5175   4.6  0.1165    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.3256D+01
 9 1 1.5 1.5 0.5    20.7287   5.2  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01  0.1038D+02
10 1 0.5 3.5 1.5    24.0114   9.5  0.9889   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.5234D+01
11 1 1.5 1.5 1.5    34.4776   5.2  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7418D+02
12 1 1.5 1.5 2.5    41.0235   5.2  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3004D+02
( 3,3)->(10,3)
 1 1 1.5 4.5 2.5   -44.2949   5.0  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.1456D+02
 2 1 1.5 3.5 1.5   -44.0984   4.9  0.0280   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.7235D+02
 3 1 1.5 4.5 3.5   -27.5974   5.0  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.4870D+02
 4 1 1.5 3.5 2.5   -26.3965   4.6  0.2974   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.4058D+02
 5 1 1.5 2.5 1.5   -20.7531   4.8  0.2995   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.2804D+02
 6 1 1.5 4.5 4.5   -14.3570   5.2  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.27898D+02  0.87628D-02 -0.67216D+02  0.19153D+01 -0.70758D-03 -0.45869D-02 -0.2190D+01
 7 1 1.5 3.5 3.5    -9.6990   4.6  0.4026    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.6440D+01
 8 1 1.5 2.5 2.5    -3.0512   4.5  0.2685   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.3733D+01
 9 1 0.5 2.5 3.5    -2.7281   9.3  0.1460   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.1979D+02
10 1 1.5 3.5 4.5     3.5414   4.8  0.2676    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.86377D+01 -0.12729D-02 -0.63367D+02 -0.33036D+01  0.17236D-02  0.11172D-01  0.5295D+02
11 1 1.5 1.5 1.5     5.7529   5.4  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.5260D+01
12 1 0.5 2.5 2.5    12.1247   9.3  0.8384    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.20174D+01 -0.62879D-02  0.12849D+03  0.83521D+00  0.65498D-03  0.42440D-02  0.5050D+01
13 1 1.5 2.5 3.5    13.6463   4.5  0.3947    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02 -0.3787D+02
14 1 0.5 3.5 3.5    17.9638   9.4  0.8831   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.2056D+01
15 1 1.5 1.5 2.5    23.4548   5.1  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.3703D+02
16 1 1.5 2.5 4.5    26.8867   4.7  0.0289    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.11317D+02 -0.83167D-02 -0.61274D+02 -0.19843D+01 -0.23010D-03 -0.14916D-02  0.8641D+01
17 1 0.5 3.5 2.5    32.8166   9.4  0.1098    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.17937D+02  0.71151D-02  0.13058D+03 -0.52698D+00 -0.30800D-03 -0.19990D-02 -0.1679D+02
18 1 1.5 1.5 3.5    40.1523   5.1  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.37198D+02 -0.11684D-01 -0.67216D+02  0.45966D+01 -0.16984D-02 -0.11009D-01 -0.7117D+02
( 4,1)->( 4,3)
 1 1 1.5 2.5 1.5   -47.8849   5.3  0.0057   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2841D+02
 2 1 1.5 1.5 1.5   -39.2014   5.3  0.1196   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7939D+02
 3 1 1.5 2.5 2.5   -22.7576   4.8  0.0500   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.5002D+01
 4 1 1.5 0.5 1.5   -20.5221   5.3  0.5970   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.1989D+02
 5 1 1.5 1.5 2.5   -14.0741   4.8  0.3588   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4598D+02
 6 1 0.5 1.5 3.5    -8.7816   9.8  0.8492   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.4296D+01
 7 1 1.5 2.5 3.5    -0.4178   4.8  0.2244    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4822D+02
 8 1 0.5 0.5 2.5     2.2298   9.7  0.9822    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.4743D+01
 9 1 1.5 0.5 2.5     4.6052   4.8  0.4018   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5330D+02
10 1 1.5 1.5 3.5     8.2657   4.8  0.5138    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.2760D+01
11 1 0.5 1.5 2.5    11.0296   9.7  0.1429    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1669D+02
12 1 1.5 2.5 4.5    16.7828   5.2  0.7143    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.6177D+01
( 4,1)->( 5,1)
 1 1 1.5 2.5 0.5   -27.5580   4.9  0.2986   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4718D+02
 2 1 1.5 1.5 0.5   -18.8745   4.9  0.0483   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9816D+02
 3 1 1.5 2.5 1.5    -9.7477   4.9  0.4186   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.5033D+02
 4 1 0.5 0.5 1.5    -6.4569   9.8  0.9890   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1185D+02
 5 1 1.5 2.5 2.5    -1.4360   4.9  0.2800    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.1350D+00
 6 1 1.5 1.5 1.5    -1.0642   4.9  0.3150   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.6500D+00
 7 1 0.5 1.5 1.5     2.3429   9.8  0.4937   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1020D+00
 8 1 1.5 1.5 2.5     7.2475   4.9  0.6277    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5085D+02
 9 1 0.5 1.5 0.5    10.7455   9.8  0.4945    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1150D+02
10 1 1.5 0.5 1.5    17.6151   4.9  0.0966   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9863D+02
11 1 1.5 0.5 2.5    25.9268   4.9  0.8955    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4843D+02
( 4,1)->( 5,3)
 1 1 1.5 2.5 1.5   -47.1001   5.2  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2787D+02
 2 1 1.5 1.5 1.5   -38.4166   5.2  0.1196   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7885D+02
 3 1 1.5 2.5 2.5   -23.3046   4.7  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.5534D+01
 4 1 1.5 0.5 1.5   -19.7373   5.2  0.5970   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2043D+02
 5 1 1.5 1.5 2.5   -14.6211   4.7  0.3593   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4545D+02
 6 1 0.5 1.5 3.5    -5.9486   9.8  0.8498   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.4039D+01
 7 1 1.5 2.5 3.5    -1.9469   4.8  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4751D+02
 8 1 1.5 0.5 2.5     4.0582   4.7  0.4021   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5383D+02
 9 1 0.5 0.5 2.5     4.2020   9.6  0.9835    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.4073D+01
10 1 1.5 1.5 3.5     6.7366   4.8  0.5140    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.3470D+01
11 1 0.5 1.5 2.5    13.0018   9.6  0.1430    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1602D+02
12 1 1.5 2.5 4.5    14.5707   5.1  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.5957D+01
( 4,3)->( 5,1)
 1 1 1.5 4.5 2.5   -18.2188   5.2  1.0000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.6312D+01
 2 1 1.5 3.5 1.5    -9.3299   4.7  0.5992   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01 -0.2110D+01
 3 1 0.5 2.5 1.5    -8.6867   9.6  0.2222   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1659D+02
 4 1 1.5 2.5 0.5    -4.8004   4.8  0.3122   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.5218D+02
 5 1 1.5 3.5 2.5    -1.0182   4.8  0.3928    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4809D+02
 6 1 0.5 2.5 0.5    -0.2841   9.6  0.7638    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.5191D+01
 7 1 0.5 3.5 1.5    11.1245   9.8  0.9906   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4398D+01
 8 1 1.5 2.5 1.5    13.0099   4.7  0.5581   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4533D+02
 9 1 1.5 1.5 0.5    20.3269   5.3  0.6967   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1877D+02
10 1 1.5 2.5 2.5    21.3216   4.8  0.1167    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4867D+01
11 1 1.5 1.5 1.5    38.1372   5.2  0.2790   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7874D+02
12 1 1.5 1.5 2.5    46.4489   5.3  0.0200    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2854D+02
( 4,3)->( 5,3)
 1 1 1.5 3.5 1.5   -46.6823   5.1  0.0281   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7609D+02
 2 1 1.5 4.5 2.5   -40.0874   5.0  0.0174   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1171D+02
 3 1 1.5 2.5 1.5   -24.3425   5.1  0.3000   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.3287D+02
 4 1 1.5 3.5 2.5   -22.8868   4.6  0.2963   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4269D+02
 5 1 1.5 4.5 3.5   -18.7297   5.0  0.2145    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.5369D+02
 6 1 0.5 2.5 3.5   -16.9782   9.5  0.1469   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.2073D+02
 7 1 1.5 4.5 4.5    -2.2121   5.3  0.7639    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.2200D+00
 8 1 1.5 3.5 3.5    -1.5291   4.7  0.4038    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7100D+00
 9 1 1.5 2.5 2.5    -0.5470   4.6  0.2707   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.5320D+00
10 1 1.5 1.5 1.5     0.7848   5.6  0.4800   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.5400D+00
11 1 0.5 2.5 2.5     1.9722   9.4  0.8366    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.6700D+00
12 1 0.5 3.5 3.5     2.8330   9.7  0.8824   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.2570D+00
13 1 1.5 3.5 4.5    14.9885   5.0  0.2679    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5418D+02
14 1 1.5 2.5 3.5    20.8107   4.7  0.3948    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4251D+02
15 1 0.5 3.5 2.5    21.7834   9.5  0.1102    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.2032D+02
16 1 1.5 1.5 2.5    24.5803   5.1  0.4509   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3394D+02
17 1 1.5 2.5 4.5    37.3283   5.0  0.0289    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.1096D+02
18 1 1.5 1.5 3.5    45.9380   5.2  0.0562    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7592D+02
( 4,1)->( 6,1)
 1 1 1.5 2.5 0.5   -27.7136   4.9  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4589D+02
 2 1 1.5 1.5 0.5   -19.0301   4.9  0.0484   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9687D+02
 3 1 1.5 2.5 1.5   -10.7500   4.9  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4957D+02
 4 1 0.5 0.5 1.5    -4.2411   9.8  0.9892   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1174D+02
 5 1 1.5 2.5 2.5    -2.8024   4.9  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.2990D+00
 6 1 1.5 1.5 1.5    -2.0665   4.9  0.3151   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.1410D+01
 7 1 0.5 1.5 1.5     4.5587   9.8  0.4939   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.2110D+00
 8 1 1.5 1.5 2.5     5.8811   4.9  0.6277    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5068D+02
 9 1 0.5 1.5 0.5    12.5733   9.8  0.4948    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1103D+02
10 1 1.5 0.5 1.5    16.6128   4.9  0.0967   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9787D+02
11 1 1.5 0.5 2.5    24.5604   4.9  0.8955    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4860D+02
( 4,1)->( 6,3)
 1 1 1.5 2.5 1.5   -46.3020   5.2  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2723D+02
 2 1 1.5 1.5 1.5   -37.6185   5.2  0.1196   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7821D+02
 3 1 1.5 2.5 2.5   -23.7955   4.7  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.6073D+01
 4 1 1.5 0.5 1.5   -18.9392   5.2  0.5970   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2107D+02
 5 1 1.5 1.5 2.5   -15.1120   4.7  0.3599   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4491D+02
 6 1 1.5 2.5 3.5    -3.3993   4.8  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4670D+02
 7 1 0.5 1.5 3.5    -3.2581   9.7  0.8503   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.3760D+01
 8 1 1.5 0.5 2.5     3.5673   4.7  0.4023   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5437D+02
 9 1 1.5 1.5 3.5     5.2842   4.8  0.5142    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4280D+01
10 1 0.5 0.5 2.5     6.0489   9.6  0.9848    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.3373D+01
11 1 1.5 2.5 4.5    12.4475   5.0  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.5687D+01
12 1 0.5 1.5 2.5    14.8487   9.6  0.1432    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1532D+02
( 4,3)->( 6,1)
 1 1 1.5 4.5 2.5   -19.5852   5.1  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.6476D+01
 2 1 1.5 3.5 1.5   -10.3322   4.7  0.5990   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01 -0.1350D+01
 3 1 0.5 2.5 1.5    -6.4709   9.5  0.2220   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1648D+02
 4 1 1.5 2.5 0.5    -4.9560   4.7  0.3119   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.5089D+02
 5 1 1.5 3.5 2.5    -2.3846   4.7  0.3928    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4792D+02
 6 1 0.5 2.5 0.5     1.5437   9.5  0.7637    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.5662D+01
 7 1 1.5 2.5 1.5    12.0076   4.7  0.5580   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4457D+02
 8 1 0.5 3.5 1.5    13.3403   9.7  0.9904   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4507D+01
 9 1 1.5 2.5 2.5    19.9552   4.7  0.1167    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4703D+01
10 1 1.5 1.5 0.5    20.1713   5.2  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1748D+02
11 1 1.5 1.5 1.5    37.1349   5.2  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7798D+02
12 1 1.5 1.5 2.5    45.0825   5.2  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2871D+02
( 4,3)->( 6,3)
 1 1 1.5 3.5 1.5   -45.8842   5.0  0.0281   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7545D+02
 2 1 1.5 4.5 2.5   -40.5783   5.0  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1225D+02
 3 1 1.5 2.5 1.5   -23.5444   5.0  0.3000   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.3223D+02
 4 1 1.5 3.5 2.5   -23.3777   4.6  0.2966   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4215D+02
 5 1 1.5 4.5 3.5   -20.1821   5.0  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.5288D+02
 6 1 0.5 2.5 3.5   -14.2877   9.5  0.1468   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.2045D+02
 7 1 1.5 4.5 4.5    -4.3353   5.2  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.4900D+00
 8 1 1.5 3.5 3.5    -2.9815   4.7  0.4036    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.1520D+01
 9 1 1.5 2.5 2.5    -1.0379   4.6  0.2703   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.1071D+01
10 1 1.5 1.5 1.5     1.5829   5.5  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.1180D+01
11 1 0.5 2.5 2.5     3.8191   9.3  0.8373    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1370D+01
12 1 0.5 3.5 3.5     5.5235   9.6  0.8827   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.5360D+00
13 1 1.5 3.5 4.5    12.8653   4.9  0.2679    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5391D+02
14 1 1.5 2.5 3.5    19.3583   4.7  0.3949    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4170D+02
15 1 0.5 3.5 2.5    23.6303   9.5  0.1101    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1962D+02
16 1 1.5 1.5 2.5    24.0894   5.1  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3448D+02
17 1 1.5 2.5 4.5    35.2051   4.9  0.0289    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.1069D+02
18 1 1.5 1.5 3.5    44.4856   5.2  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7511D+02
( 4,1)->( 7,1)
 1 1 1.5 2.5 0.5   -27.8294   4.9  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4444D+02
 2 1 1.5 1.5 0.5   -19.1459   4.9  0.0484   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9542D+02
 3 1 1.5 2.5 1.5   -11.6927   4.8  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4868D+02
 4 1 1.5 2.5 2.5    -4.1026   4.9  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4910D+00
 5 1 1.5 1.5 1.5    -3.0092   4.8  0.3153   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.2300D+01
 6 1 0.5 0.5 1.5    -2.1472   9.7  0.9895   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1162D+02
 7 1 1.5 1.5 2.5     4.5809   4.9  0.6277    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5049D+02
 8 1 0.5 1.5 1.5     6.6526   9.7  0.4941   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.3270D+00
 9 1 0.5 1.5 0.5    14.2873   9.7  0.4950    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1054D+02
10 1 1.5 0.5 1.5    15.6701   4.8  0.0968   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9698D+02
11 1 1.5 0.5 2.5    23.2602   4.9  0.8955    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4879D+02
( 4,1)->( 7,3)
 1 1 1.5 2.5 1.5   -45.4872   5.1  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2647D+02
 2 1 1.5 1.5 1.5   -36.8037   5.1  0.1196   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7745D+02
 3 1 1.5 2.5 2.5   -24.2309   4.7  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.6616D+01
 4 1 1.5 0.5 1.5   -18.1244   5.1  0.5970   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2183D+02
 5 1 1.5 1.5 2.5   -15.5474   4.7  0.3603   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4437D+02
 6 1 1.5 2.5 3.5    -4.7785   4.7  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4576D+02
 7 1 0.5 1.5 3.5    -0.7038   9.6  0.8508   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.3462D+01
 8 1 1.5 0.5 2.5     3.1319   4.7  0.4025   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5491D+02
 9 1 1.5 1.5 3.5     3.9050   4.7  0.5144    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5220D+01
10 1 0.5 0.5 2.5     7.7742   9.6  0.9861    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.2643D+01
11 1 1.5 2.5 4.5    10.4075   5.0  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.5367D+01
12 1 0.5 1.5 2.5    16.5740   9.6  0.1432    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1459D+02
( 4,3)->( 7,1)
 1 1 1.5 4.5 2.5   -20.8854   5.1  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.6668D+01
 2 1 1.5 3.5 1.5   -11.2749   4.7  0.5987   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01 -0.4600D+00
 3 1 1.5 2.5 0.5    -5.0718   4.7  0.3116   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4944D+02
 4 1 0.5 2.5 1.5    -4.3770   9.5  0.2218   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1637D+02
 5 1 1.5 3.5 2.5    -3.6848   4.7  0.3928    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4773D+02
 6 1 0.5 2.5 0.5     3.2577   9.5  0.7635    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.6153D+01
 7 1 1.5 2.5 1.5    11.0649   4.7  0.5579   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4368D+02
 8 1 0.5 3.5 1.5    15.4342   9.6  0.9903   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4623D+01
 9 1 1.5 2.5 2.5    18.6550   4.7  0.1167    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4511D+01
10 1 1.5 1.5 0.5    20.0555   5.2  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1603D+02
11 1 1.5 1.5 1.5    36.1922   5.2  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7709D+02
12 1 1.5 1.5 2.5    43.7823   5.2  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2890D+02
( 4,3)->( 7,3)
 1 1 1.5 3.5 1.5   -45.0694   5.0  0.0281   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7469D+02
 2 1 1.5 4.5 2.5   -41.0137   5.0  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1279D+02
 3 1 1.5 3.5 2.5   -23.8131   4.6  0.2968   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4161D+02
 4 1 1.5 2.5 1.5   -22.7296   5.0  0.3000   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.3147D+02
 5 1 1.5 4.5 3.5   -21.5613   5.0  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.5194D+02
 6 1 0.5 2.5 3.5   -11.7334   9.4  0.1466   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.2015D+02
 7 1 1.5 4.5 4.5    -6.3753   5.2  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.8100D+00
 8 1 1.5 3.5 3.5    -4.3607   4.6  0.4034    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.2460D+01
 9 1 1.5 2.5 2.5    -1.4733   4.6  0.2698   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.1614D+01
10 1 1.5 1.5 1.5     2.3977   5.4  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.1940D+01
11 1 0.5 2.5 2.5     5.5444   9.3  0.8379    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.2100D+01
12 1 0.5 3.5 3.5     8.0778   9.5  0.8829   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.8340D+00
13 1 1.5 3.5 4.5    10.8253   4.9  0.2679    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5359D+02
14 1 1.5 2.5 3.5    17.9791   4.6  0.3950    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4076D+02
15 1 1.5 1.5 2.5    23.6540   5.1  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3502D+02
16 1 0.5 3.5 2.5    25.3556   9.5  0.1101    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1889D+02
17 1 1.5 2.5 4.5    33.1651   4.9  0.0289    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.1037D+02
18 1 1.5 1.5 3.5    43.1064   5.1  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7417D+02
( 4,1)->( 8,1)
 1 1 1.5 2.5 0.5   -27.9048   4.8  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4283D+02
 2 1 1.5 1.5 0.5   -19.2213   4.8  0.0485   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9381D+02
 3 1 1.5 2.5 1.5   -12.5778   4.8  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4769D+02
 4 1 1.5 2.5 2.5    -5.3396   4.8  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.7100D+00
 5 1 1.5 1.5 1.5    -3.8943   4.8  0.3154   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.3290D+01
 6 1 0.5 0.5 1.5    -0.1707   9.6  0.9898   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1150D+02
 7 1 1.5 1.5 2.5     3.3439   4.8  0.6277    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5027D+02
 8 1 0.5 1.5 1.5     8.6291   9.6  0.4943   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.4480D+00
 9 1 1.5 0.5 1.5    14.7850   4.8  0.0969   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9599D+02
10 1 0.5 1.5 0.5    15.8909   9.6  0.4952    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1003D+02
11 1 1.5 0.5 2.5    22.0232   4.8  0.8955    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4901D+02
( 4,1)->( 8,3)
 1 1 1.5 2.5 1.5   -44.6521   5.0  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2560D+02
 2 1 1.5 1.5 1.5   -35.9686   5.0  0.1196   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7658D+02
 3 1 1.5 2.5 2.5   -24.6110   4.7  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.7157D+01
 4 1 1.5 0.5 1.5   -17.2893   5.0  0.5970   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2270D+02
 5 1 1.5 1.5 2.5   -15.9275   4.7  0.3608   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4383D+02
 6 1 1.5 2.5 3.5    -6.0878   4.7  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4473D+02
 7 1 0.5 1.5 3.5     1.7205   9.6  0.8514   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.3147D+01
 8 1 1.5 1.5 3.5     2.5957   4.7  0.5146    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.6250D+01
 9 1 1.5 0.5 2.5     2.7518   4.7  0.4026   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5545D+02
10 1 1.5 2.5 4.5     8.4451   4.9  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.5007D+01
11 1 0.5 0.5 2.5     9.3815   9.5  0.9873    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.1883D+01
12 1 0.5 1.5 2.5    18.1813   9.5  0.1433    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1383D+02
( 4,3)->( 8,1)
 1 1 1.5 4.5 2.5   -22.1224   5.0  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.6887D+01
 2 1 1.5 3.5 1.5   -12.1600   4.7  0.5984   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5300D+00
 3 1 1.5 2.5 0.5    -5.1472   4.7  0.3113   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4783D+02
 4 1 1.5 3.5 2.5    -4.9218   4.7  0.3928    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4751D+02
 5 1 0.5 2.5 1.5    -2.4005   9.4  0.2217   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1624D+02
 6 1 0.5 2.5 0.5     4.8613   9.4  0.7633    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.6658D+01
 7 1 1.5 2.5 1.5    10.1798   4.7  0.5578   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4269D+02
 8 1 0.5 3.5 1.5    17.4107   9.5  0.9901   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4744D+01
 9 1 1.5 2.5 2.5    17.4180   4.7  0.1167    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4292D+01
10 1 1.5 1.5 0.5    19.9801   5.2  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1442D+02
11 1 1.5 1.5 1.5    35.3071   5.2  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7610D+02
12 1 1.5 1.5 2.5    42.5453   5.2  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2912D+02
( 4,3)->( 8,3)
 1 1 1.5 3.5 1.5   -44.2343   4.9  0.0281   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7382D+02
 2 1 1.5 4.5 2.5   -41.3938   4.9  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1333D+02
 3 1 1.5 3.5 2.5   -24.1932   4.5  0.2971   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4107D+02
 4 1 1.5 4.5 3.5   -22.8706   5.0  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.5091D+02
 5 1 1.5 2.5 1.5   -21.8945   4.9  0.3000   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.3060D+02
 6 1 0.5 2.5 3.5    -9.3091   9.3  0.1464   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1984D+02
 7 1 1.5 4.5 4.5    -8.3377   5.2  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1170D+01
 8 1 1.5 3.5 3.5    -5.6700   4.6  0.4031    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.3490D+01
 9 1 1.5 2.5 2.5    -1.8534   4.5  0.2693   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.2155D+01
10 1 1.5 1.5 1.5     3.2328   5.4  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2810D+01
11 1 0.5 2.5 2.5     7.1517   9.3  0.8384    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.2860D+01
12 1 1.5 3.5 4.5     8.8629   4.8  0.2679    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5323D+02
13 1 0.5 3.5 3.5    10.5021   9.5  0.8831   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1149D+01
14 1 1.5 2.5 3.5    16.6698   4.6  0.3951    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.3973D+02
15 1 1.5 1.5 2.5    23.2739   5.1  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3556D+02
16 1 0.5 3.5 2.5    26.9629   9.4  0.1100    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1813D+02
17 1 1.5 2.5 4.5    31.2027   4.8  0.0289    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.1001D+02
18 1 1.5 1.5 3.5    41.7971   5.1  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7314D+02
( 4,1)->( 9,1)
 1 1 1.5 2.5 0.5   -27.9391   4.8  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4109D+02
 2 1 1.5 1.5 0.5   -19.2556   4.8  0.0486   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9207D+02
 3 1 1.5 2.5 1.5   -13.4070   4.7  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4658D+02
 4 1 1.5 2.5 2.5    -6.5165   4.8  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.9560D+00
 5 1 1.5 1.5 1.5    -4.7235   4.7  0.3156   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4400D+01
 6 1 0.5 0.5 1.5     1.6929   9.6  0.9901   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1138D+02
 7 1 1.5 1.5 2.5     2.1670   4.8  0.6277    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5003D+02
 8 1 0.5 1.5 1.5    10.4927   9.6  0.4945   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.5730D+00
 9 1 1.5 0.5 1.5    13.9558   4.7  0.0970   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9488D+02
10 1 0.5 1.5 0.5    17.3872   9.6  0.4954    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.9516D+01
11 1 1.5 0.5 2.5    20.8463   4.8  0.8955    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4925D+02
( 4,1)->( 9,3)
 1 1 1.5 2.5 1.5   -43.7933   5.0  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2463D+02
 2 1 1.5 1.5 1.5   -35.1098   5.0  0.1196   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7561D+02
 3 1 1.5 2.5 2.5   -24.9358   4.7  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.7692D+01
 4 1 1.5 0.5 1.5   -16.4305   5.0  0.5970   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2367D+02
 5 1 1.5 1.5 2.5   -16.2523   4.7  0.3613   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4329D+02
 6 1 1.5 2.5 3.5    -7.3298   4.7  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4359D+02
 7 1 1.5 1.5 3.5     1.3537   4.7  0.5148    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7390D+01
 8 1 1.5 0.5 2.5     2.4270   4.7  0.4028   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5599D+02
 9 1 0.5 1.5 3.5     4.0199   9.5  0.8519   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.2817D+01
10 1 1.5 2.5 4.5     6.5554   4.9  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4597D+01
11 1 0.5 0.5 2.5    10.8735   9.4  0.9885    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.1103D+01
12 1 0.5 1.5 2.5    19.6733   9.4  0.1434    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1305D+02
( 4,3)->( 9,1)
 1 1 1.5 4.5 2.5   -23.2993   5.0  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.7133D+01
 2 1 1.5 3.5 1.5   -12.9892   4.6  0.5981   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.1640D+01
 3 1 1.5 3.5 2.5    -6.0987   4.7  0.3928    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4727D+02
 4 1 1.5 2.5 0.5    -5.1815   4.7  0.3109   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4609D+02
 5 1 0.5 2.5 1.5    -0.5369   9.3  0.2215   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1612D+02
 6 1 0.5 2.5 0.5     6.3576   9.3  0.7631    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.7177D+01
 7 1 1.5 2.5 1.5     9.3506   4.6  0.5577   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4158D+02
 8 1 1.5 2.5 2.5    16.2411   4.7  0.1167    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4046D+01
 9 1 0.5 3.5 1.5    19.2743   9.5  0.9899   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4869D+01
10 1 1.5 1.5 0.5    19.9458   5.2  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1268D+02
11 1 1.5 1.5 1.5    34.4779   5.1  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7499D+02
12 1 1.5 1.5 2.5    41.3684   5.2  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2936D+02
( 4,3)->( 9,3)
 1 1 1.5 3.5 1.5   -43.3755   4.9  0.0281   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7285D+02
 2 1 1.5 4.5 2.5   -41.7186   4.9  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1387D+02
 3 1 1.5 3.5 2.5   -24.5180   4.5  0.2973   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4053D+02
 4 1 1.5 4.5 3.5   -24.1126   4.9  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.4977D+02
 5 1 1.5 2.5 1.5   -21.0357   4.9  0.3000   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.2963D+02
 6 1 1.5 4.5 4.5   -10.2274   5.1  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1580D+01
 7 1 0.5 2.5 3.5    -7.0097   9.3  0.1462   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1951D+02
 8 1 1.5 3.5 3.5    -6.9120   4.5  0.4028    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4630D+01
 9 1 1.5 2.5 2.5    -2.1782   4.5  0.2688   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.2690D+01
10 1 1.5 1.5 1.5     4.0916   5.4  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3780D+01
11 1 1.5 3.5 4.5     6.9732   4.7  0.2679    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5282D+02
12 1 0.5 2.5 2.5     8.6437   9.2  0.8389    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.3640D+01
13 1 0.5 3.5 3.5    12.8015   9.4  0.8833   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1479D+01
14 1 1.5 2.5 3.5    15.4278   4.5  0.3951    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.3859D+02
15 1 1.5 1.5 2.5    22.9491   5.1  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3610D+02
16 1 0.5 3.5 2.5    28.4549   9.3  0.1098    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1735D+02
17 1 1.5 2.5 4.5    29.3130   4.7  0.0289    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.9599D+01
18 1 1.5 1.5 3.5    40.5551   5.1  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7200D+02
( 4,1)->(10,1)
 1 1 1.5 2.5 0.5   -27.9309   4.7  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.3920D+02
 2 1 1.5 1.5 0.5   -19.2474   4.7  0.0486   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.9018D+02
 3 1 1.5 2.5 1.5   -14.1820   4.7  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4536D+02
 4 1 1.5 2.5 2.5    -7.6361   4.7  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.1228D+01
 5 1 1.5 1.5 1.5    -5.4985   4.7  0.3158   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.5620D+01
 6 1 1.5 1.5 2.5     1.0474   4.7  0.6277    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4975D+02
 7 1 0.5 0.5 1.5     3.4473   9.5  0.9904   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02  0.1125D+02
 8 1 0.5 1.5 1.5    12.2471   9.5  0.4947   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.7030D+00
 9 1 1.5 0.5 1.5    13.1808   4.7  0.0971   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.9366D+02
10 1 0.5 1.5 0.5    18.7787   9.5  0.4956    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.8990D+01
11 1 1.5 0.5 2.5    19.7267   4.7  0.8955    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.4952D+02
( 4,1)->(10,3)
 1 1 1.5 2.5 1.5   -42.9067   4.9  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.2356D+02
 2 1 1.5 1.5 1.5   -34.2232   4.9  0.1196   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.7454D+02
 3 1 1.5 2.5 2.5   -25.2048   4.7  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.8217D+01
 4 1 1.5 1.5 2.5   -16.5213   4.7  0.3617   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.4277D+02
 5 1 1.5 0.5 1.5   -15.5439   4.9  0.5970   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.2474D+02
 6 1 1.5 2.5 3.5    -8.5073   4.7  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02 -0.4235D+02
 7 1 1.5 1.5 3.5     0.1762   4.7  0.5149    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.43530D+01 -0.21497D-02 -0.65543D+02 -0.42437D+01  0.17643D-02  0.11796D-01  0.8630D+01
 8 1 1.5 0.5 2.5     2.1580   4.7  0.4029   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.13608D+02 -0.49555D-02 -0.65257D+02  0.49289D+01 -0.24792D-02 -0.16576D-01 -0.5651D+02
 9 1 1.5 2.5 4.5     4.7331   4.9  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.89462D+01  0.28613D-02 -0.66261D+02  0.11019D+01 -0.41474D-03 -0.27730D-02  0.4157D+01
10 1 0.5 1.5 3.5     6.1995   9.4  0.8524   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03  0.2475D+01
11 1 0.5 0.5 2.5    12.2525   9.4  0.9896    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.46620D+01 -0.36284D-02  0.13152D+03  0.58049D+00  0.40550D-03  0.27115D-02 -0.3130D+00
12 1 0.5 1.5 2.5    21.0523   9.4  0.1435    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.45931D+01  0.21495D-02  0.13180D+03 -0.16375D+00 -0.10550D-03 -0.70401D-03 -0.1226D+02
( 4,3)->(10,1)
 1 1 1.5 4.5 2.5   -24.4189   5.0  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.7405D+01
 2 1 1.5 3.5 1.5   -13.7642   4.6  0.5978   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.2860D+01
 3 1 1.5 3.5 2.5    -7.2183   4.6  0.3928    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4699D+02
 4 1 1.5 2.5 0.5    -5.1733   4.6  0.3106   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.4420D+02
 5 1 0.5 2.5 1.5     1.2175   9.3  0.2213   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1599D+02
 6 1 0.5 2.5 0.5     7.7491   9.3  0.7629    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.7703D+01
 7 1 1.5 2.5 1.5     8.5756   4.6  0.5575   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.4036D+02
 8 1 1.5 2.5 2.5    15.1215   4.6  0.1167    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.3774D+01
 9 1 1.5 1.5 0.5    19.9540   5.1  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01  0.1079D+02
10 1 0.5 3.5 1.5    21.0287   9.4  0.9896   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.4999D+01
11 1 1.5 1.5 1.5    33.7029   5.1  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7377D+02
12 1 1.5 1.5 2.5    40.2488   5.1  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.2963D+02
( 4,3)->(10,3)
 1 1 1.5 3.5 1.5   -42.4889   4.8  0.0281   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.7178D+02
 2 1 1.5 4.5 2.5   -41.9876   4.9  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.1439D+02
 3 1 1.5 4.5 3.5   -25.2901   4.9  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.4853D+02
 4 1 1.5 3.5 2.5   -24.7870   4.5  0.2975   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.4001D+02
 5 1 1.5 2.5 1.5   -20.1491   4.8  0.3000   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.2856D+02
 6 1 1.5 4.5 4.5   -12.0497   5.1  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.26631D+02  0.84905D-02 -0.66086D+02  0.18255D+01 -0.68384D-03 -0.45377D-02 -0.2020D+01
 7 1 1.5 3.5 3.5    -8.0895   4.5  0.4025    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5870D+01
 8 1 0.5 2.5 3.5    -4.8301   9.2  0.1460   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.1917D+02
 9 1 1.5 2.5 2.5    -2.4472   4.5  0.2683   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.3215D+01
10 1 1.5 1.5 1.5     4.9782   5.3  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.4850D+01
11 1 1.5 3.5 4.5     5.1509   4.7  0.2679    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.80410D+01 -0.12049D-02 -0.62495D+02 -0.31631D+01  0.16589D-02  0.11007D-01  0.5238D+02
12 1 0.5 2.5 2.5    10.0227   9.2  0.8393    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.22626D+01 -0.61386D-02  0.12670D+03  0.77247D+00  0.61249D-03  0.40660D-02  0.4430D+01
13 1 1.5 2.5 3.5    14.2503   4.5  0.3952    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02 -0.3735D+02
14 1 0.5 3.5 3.5    14.9811   9.3  0.8835   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1821D+01
15 1 1.5 1.5 2.5    22.6801   5.1  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.3662D+02
16 1 1.5 2.5 4.5    27.4907   4.7  0.0289    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.11140D+02 -0.80124D-02 -0.60610D+02 -0.18677D+01 -0.20245D-03 -0.13433D-02  0.9159D+01
17 1 0.5 3.5 2.5    29.8339   9.3  0.1097    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.16918D+02  0.68651D-02  0.12858D+03 -0.48777D+00 -0.29100D-03 -0.19320D-02 -0.1656D+02
18 1 1.5 1.5 3.5    39.3776   5.1  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.35508D+02 -0.11321D-01 -0.66086D+02  0.43811D+01 -0.16413D-02 -0.10890D-01 -0.7076D+02
( 5,1)->( 5,3)
 1 1 1.5 2.5 1.5   -45.6641   5.2  0.0057   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2800D+02
 2 1 1.5 1.5 1.5   -37.3524   5.2  0.1196   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7820D+02
 3 1 1.5 2.5 2.5   -21.8686   4.7  0.0501   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.5399D+01
 4 1 1.5 0.5 1.5   -19.5421   5.2  0.5972   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.1931D+02
 5 1 1.5 1.5 2.5   -13.5569   4.7  0.3593   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4480D+02
 6 1 0.5 1.5 3.5    -8.2915   9.7  0.8496   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.4141D+01
 7 1 1.5 2.5 3.5    -0.5109   4.8  0.2247    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4738D+02
 8 1 0.5 0.5 2.5     2.2563   9.5  0.9834    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.4521D+01
 9 1 1.5 0.5 2.5     4.2534   4.7  0.4017   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5271D+02
10 1 1.5 1.5 3.5     7.8008   4.7  0.5138    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.2820D+01
11 1 0.5 1.5 2.5    10.6589   9.5  0.1429    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1592D+02
12 1 1.5 2.5 4.5    16.0067   5.1  0.7143    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.6092D+01
( 5,1)->( 6,1)
 1 1 1.5 2.5 0.5   -26.2776   4.9  0.2987   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4602D+02
 2 1 1.5 1.5 0.5   -17.9659   4.8  0.0484   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.9622D+02
 3 1 1.5 2.5 1.5    -9.3140   4.9  0.4187   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4944D+02
 4 1 0.5 0.5 1.5    -6.1868   9.7  0.9897   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02  0.1129D+02
 5 1 1.5 2.5 2.5    -1.3664   4.9  0.2800    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.1640D+00
 6 1 1.5 1.5 1.5    -1.0023   4.8  0.3153   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7600D+00
 7 1 0.5 1.5 1.5     2.2158   9.7  0.4941   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1090D+00
 8 1 1.5 1.5 2.5     6.9453   4.8  0.6279    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.5003D+02
 9 1 0.5 1.5 0.5    10.2304   9.7  0.4949    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1093D+02
10 1 1.5 0.5 1.5    16.8080   4.9  0.0968   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.9675D+02
11 1 1.5 0.5 2.5    24.7556   4.9  0.8958    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.4748D+02
( 5,1)->( 6,3)
 1 1 1.5 2.5 1.5   -44.8660   5.2  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2736D+02
 2 1 1.5 1.5 1.5   -36.5543   5.1  0.1196   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7756D+02
 3 1 1.5 2.5 2.5   -22.3595   4.7  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.5938D+01
 4 1 1.5 0.5 1.5   -18.7440   5.2  0.5972   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.1995D+02
 5 1 1.5 1.5 2.5   -14.0478   4.7  0.3598   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4426D+02
 6 1 0.5 1.5 3.5    -5.6010   9.6  0.8502   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.3862D+01
 7 1 1.5 2.5 3.5    -1.9633   4.8  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4657D+02
 8 1 1.5 0.5 2.5     3.7625   4.7  0.4019   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5325D+02
 9 1 0.5 0.5 2.5     4.1032   9.5  0.9847    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.3821D+01
10 1 1.5 1.5 3.5     6.3484   4.7  0.5141    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.3630D+01
11 1 0.5 1.5 2.5    12.5058   9.5  0.1431    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1522D+02
12 1 1.5 2.5 4.5    13.8835   5.0  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.5822D+01
( 5,3)->( 6,1)
 1 1 1.5 4.5 2.5   -17.3731   5.0  1.0000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.6256D+01
 2 1 1.5 3.5 1.5    -8.8031   4.7  0.5992   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01 -0.2060D+01
 3 1 0.5 2.5 1.5    -8.4431   9.5  0.2222   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1581D+02
 4 1 1.5 2.5 0.5    -4.4090   4.7  0.3121   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.5142D+02
 5 1 1.5 3.5 2.5    -0.8555   4.7  0.3931    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4721D+02
 6 1 0.5 2.5 0.5    -0.4285   9.5  0.7647    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.4992D+01
 7 1 0.5 3.5 1.5    10.5073   9.6  0.9911   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.4250D+01
 8 1 1.5 2.5 1.5    12.5546   4.7  0.5588   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4404D+02
 9 1 1.5 1.5 0.5    19.3865   5.2  0.6969   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01  0.1802D+02
10 1 1.5 2.5 2.5    20.5022   4.7  0.1169    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.5235D+01
11 1 1.5 1.5 1.5    36.3501   5.2  0.2791   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7744D+02
12 1 1.5 1.5 2.5    44.2977   5.2  0.0200    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2817D+02
( 5,3)->( 6,3)
 1 1 1.5 3.5 1.5   -44.3551   5.0  0.0281   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.7474D+02
 2 1 1.5 4.5 2.5   -38.3662   4.9  0.0174   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1203D+02
 3 1 1.5 2.5 1.5   -22.9974   5.0  0.3006   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.3276D+02
 4 1 1.5 3.5 2.5   -21.8486   4.6  0.2967   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4144D+02
 5 1 1.5 4.5 3.5   -17.9700   5.0  0.2147    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.5266D+02
 6 1 0.5 2.5 3.5   -16.2599   9.4  0.1467   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1978D+02
 7 1 1.5 4.5 4.5    -2.1232   5.2  0.7639    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.2700D+00
 8 1 1.5 3.5 3.5    -1.4524   4.7  0.4034    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.8100D+00
 9 1 1.5 2.5 2.5    -0.4909   4.5  0.2699   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.5390D+00
10 1 1.5 1.5 1.5     0.7981   5.4  0.4800   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.6400D+00
11 1 0.5 2.5 2.5     1.8469   9.3  0.8380    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.7000D+00
12 1 0.5 3.5 3.5     2.6905   9.5  0.8830   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.2790D+00
13 1 1.5 3.5 4.5    14.3944   4.9  0.2681    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5320D+02
14 1 1.5 2.5 3.5    19.9053   4.6  0.3953    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4117D+02
15 1 0.5 3.5 2.5    20.7973   9.4  0.1100    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1936D+02
16 1 1.5 1.5 2.5    23.3046   5.0  0.4517   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3394D+02
17 1 1.5 2.5 4.5    35.7521   4.8  0.0290    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.1122D+02
18 1 1.5 1.5 3.5    43.7008   5.1  0.0562    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7457D+02
( 5,1)->( 7,1)
 1 1 1.5 2.5 0.5   -26.3934   4.9  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4457D+02
 2 1 1.5 1.5 0.5   -18.0817   4.8  0.0485   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.9477D+02
 3 1 1.5 2.5 1.5   -10.2567   4.8  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4855D+02
 4 1 0.5 0.5 1.5    -4.0929   9.6  0.9900   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02  0.1118D+02
 5 1 1.5 2.5 2.5    -2.6666   4.9  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.3560D+00
 6 1 1.5 1.5 1.5    -1.9450   4.7  0.3154   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.1650D+01
 7 1 0.5 1.5 1.5     4.3097   9.6  0.4943   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.2250D+00
 8 1 1.5 1.5 2.5     5.6451   4.8  0.6279    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4984D+02
 9 1 0.5 1.5 0.5    11.9444   9.6  0.4951    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1044D+02
10 1 1.5 0.5 1.5    15.8653   4.8  0.0969   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.9586D+02
11 1 1.5 0.5 2.5    23.4554   4.9  0.8958    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.4767D+02
( 5,1)->( 7,3)
 1 1 1.5 2.5 1.5   -44.0512   5.1  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2660D+02
 2 1 1.5 1.5 1.5   -35.7395   5.0  0.1196   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7680D+02
 3 1 1.5 2.5 2.5   -22.7949   4.7  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.6481D+01
 4 1 1.5 0.5 1.5   -17.9292   5.1  0.5972   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.2071D+02
 5 1 1.5 1.5 2.5   -14.4832   4.7  0.3603   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4372D+02
 6 1 1.5 2.5 3.5    -3.3425   4.7  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4563D+02
 7 1 0.5 1.5 3.5    -3.0467   9.5  0.8507   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.3564D+01
 8 1 1.5 0.5 2.5     3.3271   4.7  0.4021   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5379D+02
 9 1 1.5 1.5 3.5     4.9692   4.7  0.5143    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4570D+01
10 1 0.5 0.5 2.5     5.8285   9.5  0.9860    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.3091D+01
11 1 1.5 2.5 4.5    11.8435   5.0  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.5502D+01
12 1 0.5 1.5 2.5    14.2311   9.5  0.1432    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1449D+02
( 5,3)->( 7,1)
 1 1 1.5 4.5 2.5   -18.6733   5.0  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.6448D+01
 2 1 1.5 3.5 1.5    -9.7458   4.7  0.5990   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01 -0.1170D+01
 3 1 0.5 2.5 1.5    -6.3492   9.4  0.2220   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1570D+02
 4 1 1.5 2.5 0.5    -4.5248   4.7  0.3118   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4997D+02
 5 1 1.5 3.5 2.5    -2.1557   4.7  0.3931    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4702D+02
 6 1 0.5 2.5 0.5     1.2855   9.4  0.7646    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.5483D+01
 7 1 1.5 2.5 1.5    11.6119   4.6  0.5587   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4315D+02
 8 1 0.5 3.5 1.5    12.6012   9.5  0.9909   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.4366D+01
 9 1 1.5 2.5 2.5    19.2020   4.7  0.1169    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.5043D+01
10 1 1.5 1.5 0.5    19.2707   5.2  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01  0.1657D+02
11 1 1.5 1.5 1.5    35.4074   5.1  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7655D+02
12 1 1.5 1.5 2.5    42.9975   5.2  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2836D+02
( 5,3)->( 7,3)
 1 1 1.5 3.5 1.5   -43.5403   5.0  0.0281   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.7398D+02
 2 1 1.5 4.5 2.5   -38.8016   4.9  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1257D+02
 3 1 1.5 3.5 2.5   -22.2840   4.6  0.2969   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4090D+02
 4 1 1.5 2.5 1.5   -22.1826   4.9  0.3006   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.3200D+02
 5 1 1.5 4.5 3.5   -19.3492   4.9  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.5172D+02
 6 1 0.5 2.5 3.5   -13.7056   9.3  0.1465   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1948D+02
 7 1 1.5 4.5 4.5    -4.1632   5.2  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.5900D+00
 8 1 1.5 3.5 3.5    -2.8316   4.6  0.4032    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.1750D+01
 9 1 1.5 2.5 2.5    -0.9263   4.5  0.2695   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.1082D+01
10 1 1.5 1.5 1.5     1.6129   5.4  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.1400D+01
11 1 0.5 2.5 2.5     3.5722   9.3  0.8386    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1430D+01
12 1 0.5 3.5 3.5     5.2448   9.5  0.8832   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.5770D+00
13 1 1.5 3.5 4.5    12.3544   4.9  0.2681    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5288D+02
14 1 1.5 2.5 3.5    18.5261   4.5  0.3954    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4023D+02
15 1 0.5 3.5 2.5    22.5226   9.4  0.1100    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1863D+02
16 1 1.5 1.5 2.5    22.8692   5.0  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3448D+02
17 1 1.5 2.5 4.5    33.7121   4.8  0.0290    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.1090D+02
18 1 1.5 1.5 3.5    42.3216   5.0  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7363D+02
( 5,1)->( 8,1)
 1 1 1.5 2.5 0.5   -26.4688   4.8  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4296D+02
 2 1 1.5 1.5 0.5   -18.1571   4.7  0.0485   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.9316D+02
 3 1 1.5 2.5 1.5   -11.1418   4.8  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4756D+02
 4 1 1.5 2.5 2.5    -3.9036   4.8  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.5750D+00
 5 1 1.5 1.5 1.5    -2.8301   4.7  0.3156   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.2640D+01
 6 1 0.5 0.5 1.5    -2.1164   9.5  0.9902   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02  0.1105D+02
 7 1 1.5 1.5 2.5     4.4081   4.7  0.6279    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4962D+02
 8 1 0.5 1.5 1.5     6.2862   9.5  0.4945   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.3460D+00
 9 1 0.5 1.5 0.5    13.5480   9.5  0.4953    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.9933D+01
10 1 1.5 0.5 1.5    14.9802   4.8  0.0970   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.9487D+02
11 1 1.5 0.5 2.5    22.2184   4.8  0.8958    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.4789D+02
( 5,1)->( 8,3)
 1 1 1.5 2.5 1.5   -43.2161   5.0  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2573D+02
 2 1 1.5 1.5 1.5   -34.9044   5.0  0.1196   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7593D+02
 3 1 1.5 2.5 2.5   -23.1750   4.7  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.7022D+01
 4 1 1.5 0.5 1.5   -17.0941   5.0  0.5972   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.2158D+02
 5 1 1.5 1.5 2.5   -14.8633   4.6  0.3608   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4318D+02
 6 1 1.5 2.5 3.5    -4.6518   4.7  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4460D+02
 7 1 0.5 1.5 3.5    -0.6224   9.5  0.8513   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.3249D+01
 8 1 1.5 0.5 2.5     2.9470   4.7  0.4023   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5433D+02
 9 1 1.5 1.5 3.5     3.6599   4.7  0.5145    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.5600D+01
10 1 0.5 0.5 2.5     7.4358   9.4  0.9872    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.2331D+01
11 1 1.5 2.5 4.5     9.8811   4.9  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.5142D+01
12 1 0.5 1.5 2.5    15.8384   9.4  0.1432    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1373D+02
( 5,3)->( 8,1)
 1 1 1.5 4.5 2.5   -19.9103   5.0  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.6667D+01
 2 1 1.5 3.5 1.5   -10.6309   4.7  0.5987   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01 -0.1800D+00
 3 1 1.5 2.5 0.5    -4.6002   4.6  0.3115   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4836D+02
 4 1 0.5 2.5 1.5    -4.3727   9.3  0.2219   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1557D+02
 5 1 1.5 3.5 2.5    -3.3927   4.7  0.3931    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4680D+02
 6 1 0.5 2.5 0.5     2.8891   9.3  0.7644    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.5988D+01
 7 1 1.5 2.5 1.5    10.7268   4.6  0.5586   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4216D+02
 8 1 0.5 3.5 1.5    14.5777   9.5  0.9907   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.4487D+01
 9 1 1.5 2.5 2.5    17.9650   4.6  0.1169    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4824D+01
10 1 1.5 1.5 0.5    19.1953   5.1  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01  0.1496D+02
11 1 1.5 1.5 1.5    34.5223   5.1  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7556D+02
12 1 1.5 1.5 2.5    41.7605   5.1  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2858D+02
( 5,3)->( 8,3)
 1 1 1.5 3.5 1.5   -42.7052   4.9  0.0281   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.7311D+02
 2 1 1.5 4.5 2.5   -39.1817   4.8  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1311D+02
 3 1 1.5 3.5 2.5   -22.6641   4.5  0.2972   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4036D+02
 4 1 1.5 2.5 1.5   -21.3475   4.8  0.3006   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.3113D+02
 5 1 1.5 4.5 3.5   -20.6585   4.9  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.5069D+02
 6 1 0.5 2.5 3.5   -11.2813   9.3  0.1463   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1917D+02
 7 1 1.5 4.5 4.5    -6.1256   5.1  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.9500D+00
 8 1 1.5 3.5 3.5    -4.1409   4.6  0.4030    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.2780D+01
 9 1 1.5 2.5 2.5    -1.3064   4.5  0.2691   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.1623D+01
10 1 1.5 1.5 1.5     2.4480   5.3  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2270D+01
11 1 0.5 2.5 2.5     5.1795   9.2  0.8392    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.2190D+01
12 1 0.5 3.5 3.5     7.6691   9.4  0.8835   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.8920D+00
13 1 1.5 3.5 4.5    10.3920   4.8  0.2681    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5252D+02
14 1 1.5 2.5 3.5    17.2168   4.5  0.3955    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.3920D+02
15 1 1.5 1.5 2.5    22.4891   5.0  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3502D+02
16 1 0.5 3.5 2.5    24.1299   9.3  0.1099    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1787D+02
17 1 1.5 2.5 4.5    31.7497   4.7  0.0290    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.1054D+02
18 1 1.5 1.5 3.5    41.0123   5.0  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7260D+02
( 5,1)->( 9,1)
 1 1 1.5 2.5 0.5   -26.5031   4.8  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4122D+02
 2 1 1.5 1.5 0.5   -18.1914   4.7  0.0486   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.9142D+02
 3 1 1.5 2.5 1.5   -11.9710   4.7  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4645D+02
 4 1 1.5 2.5 2.5    -5.0805   4.8  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.8210D+00
 5 1 1.5 1.5 1.5    -3.6593   4.7  0.3157   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.3750D+01
 6 1 0.5 0.5 1.5    -0.2528   9.5  0.9905   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02  0.1093D+02
 7 1 1.5 1.5 2.5     3.2312   4.7  0.6279    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4938D+02
 8 1 0.5 1.5 1.5     8.1498   9.5  0.4947   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.4710D+00
 9 1 1.5 0.5 1.5    14.1510   4.7  0.0971   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.9376D+02
10 1 0.5 1.5 0.5    15.0443   9.5  0.4955    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.9414D+01
11 1 1.5 0.5 2.5    21.0415   4.8  0.8958    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.4813D+02
( 5,1)->( 9,3)
 1 1 1.5 2.5 1.5   -42.3573   5.0  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2476D+02
 2 1 1.5 1.5 1.5   -34.0456   5.0  0.1196   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7496D+02
 3 1 1.5 2.5 2.5   -23.4998   4.7  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.7557D+01
 4 1 1.5 0.5 1.5   -16.2353   5.0  0.5972   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.2255D+02
 5 1 1.5 1.5 2.5   -15.1881   4.6  0.3612   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4264D+02
 6 1 1.5 2.5 3.5    -5.8938   4.7  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4346D+02
 7 1 0.5 1.5 3.5     1.6770   9.4  0.8518   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.2919D+01
 8 1 1.5 1.5 3.5     2.4179   4.6  0.5146    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.6740D+01
 9 1 1.5 0.5 2.5     2.6222   4.7  0.4025   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5487D+02
10 1 1.5 2.5 4.5     7.9914   4.9  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4732D+01
11 1 0.5 0.5 2.5     8.9278   9.3  0.9884    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.1551D+01
12 1 0.5 1.5 2.5    17.3304   9.3  0.1433    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1295D+02
( 5,3)->( 9,1)
 1 1 1.5 4.5 2.5   -21.0872   5.0  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.6913D+01
 2 1 1.5 3.5 1.5   -11.4601   4.6  0.5984   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.9300D+00
 3 1 1.5 2.5 0.5    -4.6345   4.6  0.3112   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4662D+02
 4 1 1.5 3.5 2.5    -4.5696   4.7  0.3931    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4656D+02
 5 1 0.5 2.5 1.5    -2.5091   9.3  0.2217   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1545D+02
 6 1 0.5 2.5 0.5     4.3854   9.3  0.7642    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.6507D+01
 7 1 1.5 2.5 1.5     9.8976   4.5  0.5585   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.4105D+02
 8 1 0.5 3.5 1.5    16.4413   9.4  0.9905   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.4612D+01
 9 1 1.5 2.5 2.5    16.7881   4.6  0.1169    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4578D+01
10 1 1.5 1.5 0.5    19.1610   5.1  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01  0.1322D+02
11 1 1.5 1.5 1.5    33.6931   5.0  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7445D+02
12 1 1.5 1.5 2.5    40.5836   5.1  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2882D+02
( 5,3)->( 9,3)
 1 1 1.5 3.5 1.5   -41.8464   4.9  0.0281   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.7214D+02
 2 1 1.5 4.5 2.5   -39.5065   4.8  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1365D+02
 3 1 1.5 3.5 2.5   -22.9889   4.5  0.2974   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.3982D+02
 4 1 1.5 4.5 3.5   -21.9005   4.8  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.4955D+02
 5 1 1.5 2.5 1.5   -20.4887   4.8  0.3006   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.3016D+02
 6 1 0.5 2.5 3.5    -8.9819   9.2  0.1461   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1884D+02
 7 1 1.5 4.5 4.5    -8.0153   5.0  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1360D+01
 8 1 1.5 3.5 3.5    -5.3829   4.5  0.4027    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.3920D+01
 9 1 1.5 2.5 2.5    -1.6312   4.5  0.2686   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.2158D+01
10 1 1.5 1.5 1.5     3.3068   5.3  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3240D+01
11 1 0.5 2.5 2.5     6.6715   9.1  0.8398    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.2970D+01
12 1 1.5 3.5 4.5     8.5023   4.7  0.2681    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5211D+02
13 1 0.5 3.5 3.5     9.9685   9.3  0.8837   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1222D+01
14 1 1.5 2.5 3.5    15.9748   4.5  0.3955    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.3806D+02
15 1 1.5 1.5 2.5    22.1643   5.0  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3556D+02
16 1 0.5 3.5 2.5    25.6219   9.3  0.1098    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1709D+02
17 1 1.5 2.5 4.5    29.8600   4.7  0.0290    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.1013D+02
18 1 1.5 1.5 3.5    39.7703   5.0  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7146D+02
( 5,1)->(10,1)
 1 1 1.5 2.5 0.5   -26.4949   4.7  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.3933D+02
 2 1 1.5 1.5 0.5   -18.1832   4.7  0.0487   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.8953D+02
 3 1 1.5 2.5 1.5   -12.7460   4.7  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4523D+02
 4 1 1.5 2.5 2.5    -6.2001   4.7  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.1093D+01
 5 1 1.5 1.5 1.5    -4.4343   4.7  0.3159   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4970D+01
 6 1 0.5 0.5 1.5     1.5016   9.4  0.9908   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02  0.1080D+02
 7 1 1.5 1.5 2.5     2.1116   4.7  0.6279    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4910D+02
 8 1 0.5 1.5 1.5     9.9042   9.4  0.4949   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.6010D+00
 9 1 1.5 0.5 1.5    13.3760   4.7  0.0972   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.9254D+02
10 1 0.5 1.5 0.5    16.4358   9.4  0.4957    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.8888D+01
11 1 1.5 0.5 2.5    19.9219   4.7  0.8958    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.4841D+02
( 5,1)->(10,3)
 1 1 1.5 2.5 1.5   -41.4707   4.9  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.2369D+02
 2 1 1.5 1.5 1.5   -33.1590   4.9  0.1196   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7389D+02
 3 1 1.5 2.5 2.5   -23.7688   4.7  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.8082D+01
 4 1 1.5 1.5 2.5   -15.4571   4.6  0.3617   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.4212D+02
 5 1 1.5 0.5 1.5   -15.3487   4.9  0.5972   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.2362D+02
 6 1 1.5 2.5 3.5    -7.0713   4.7  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02 -0.4222D+02
 7 1 1.5 1.5 3.5     1.2404   4.6  0.5148    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.41979D+01 -0.20731D-02 -0.64521D+02 -0.40465D+01  0.16999D-02  0.11613D-01  0.7980D+01
 8 1 1.5 0.5 2.5     2.3532   4.7  0.4026   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.13026D+02 -0.47879D-02 -0.64265D+02  0.47140D+01 -0.23796D-02 -0.16255D-01 -0.5539D+02
 9 1 0.5 1.5 3.5     3.8566   9.3  0.8523   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03  0.2577D+01
10 1 1.5 2.5 4.5     6.1691   4.9  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.85330D+01  0.27682D-02 -0.65186D+02  0.10494D+01 -0.40025D-03 -0.27344D-02  0.4292D+01
11 1 0.5 0.5 2.5    10.3068   9.3  0.9895    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.44933D+01 -0.35165D-02  0.12945D+03  0.53273D+00  0.37850D-03  0.25835D-02 -0.7610D+00
12 1 0.5 1.5 2.5    18.7094   9.3  0.1434    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.43351D+01  0.20730D-02  0.12971D+03 -0.15089D+00 -0.99001D-04 -0.67502D-03 -0.1216D+02
( 5,3)->(10,1)
 1 1 1.5 4.5 2.5   -22.2068   4.9  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.7185D+01
 2 1 1.5 3.5 1.5   -12.2351   4.6  0.5981   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.2150D+01
 3 1 1.5 3.5 2.5    -5.6892   4.6  0.3931    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.4629D+02
 4 1 1.5 2.5 0.5    -4.6263   4.5  0.3109   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4473D+02
 5 1 0.5 2.5 1.5    -0.7547   9.2  0.2215   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1532D+02
 6 1 0.5 2.5 0.5     5.7769   9.2  0.7640    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.7033D+01
 7 1 1.5 2.5 1.5     9.1226   4.5  0.5584   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.3983D+02
 8 1 1.5 2.5 2.5    15.6685   4.5  0.1169    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.4306D+01
 9 1 0.5 3.5 1.5    18.1957   9.3  0.9903   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.4742D+01
10 1 1.5 1.5 0.5    19.1692   5.0  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01  0.1133D+02
11 1 1.5 1.5 1.5    32.9181   5.0  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7323D+02
12 1 1.5 1.5 2.5    39.4640   5.0  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.2909D+02
( 5,3)->(10,3)
 1 1 1.5 3.5 1.5   -40.9598   4.8  0.0281   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.7107D+02
 2 1 1.5 4.5 2.5   -39.7755   4.8  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1417D+02
 3 1 1.5 3.5 2.5   -23.2579   4.5  0.2976   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.3930D+02
 4 1 1.5 4.5 3.5   -23.0780   4.8  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.4831D+02
 5 1 1.5 2.5 1.5   -19.6021   4.7  0.3006   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.2909D+02
 6 1 1.5 4.5 4.5    -9.8376   5.0  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.25399D+02  0.82127D-02 -0.65019D+02  0.17383D+01 -0.65995D-03 -0.44742D-02 -0.1800D+01
 7 1 0.5 2.5 3.5    -6.8023   9.1  0.1459   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.1850D+02
 8 1 1.5 3.5 3.5    -6.5604   4.5  0.4024    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5160D+01
 9 1 1.5 2.5 2.5    -1.9002   4.5  0.2681   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.2683D+01
10 1 1.5 1.5 1.5     4.1934   5.2  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.4310D+01
11 1 1.5 3.5 4.5     6.6800   4.7  0.2681    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.74675D+01 -0.11369D-02 -0.61676D+02 -0.30263D+01  0.15940D-02  0.10807D-01  0.5167D+02
12 1 0.5 2.5 2.5     8.0505   9.1  0.8402    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.24838D+01 -0.59830D-02  0.12501D+03  0.71258D+00  0.57200D-03  0.38760D-02  0.3760D+01
13 1 0.5 3.5 3.5    12.1481   9.3  0.8839   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1564D+01
14 1 1.5 2.5 3.5    14.7973   4.5  0.3956    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02 -0.3682D+02
15 1 1.5 1.5 2.5    21.8953   5.0  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.3608D+02
16 1 0.5 3.5 2.5    27.0009   9.3  0.1096    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.15934D+02  0.66121D-02  0.12670D+03 -0.45034D+00 -0.27400D-03 -0.18580D-02 -0.1630D+02
17 1 1.5 2.5 4.5    28.0377   4.7  0.0290    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.10950D+02 -0.77052D-02 -0.59987D+02 -0.17556D+01 -0.17570D-03 -0.11915D-02  0.9691D+01
18 1 1.5 1.5 3.5    38.5928   5.0  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.33865D+02 -0.10950D-01 -0.65019D+02  0.41720D+01 -0.15839D-02 -0.10738D-01 -0.7022D+02
( 6,1)->( 6,3)
 1 1 1.5 2.5 1.5   -43.4996   5.1  0.0057   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.2753D+02
 2 1 1.5 1.5 1.5   -35.5520   5.1  0.1196   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7680D+02
 3 1 1.5 2.5 2.5   -20.9931   4.7  0.0502   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.5774D+01
 4 1 1.5 0.5 1.5   -18.5884   5.1  0.5974   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.1866D+02
 5 1 1.5 1.5 2.5   -13.0455   4.7  0.3597   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4350D+02
 6 1 0.5 1.5 3.5    -7.8168   9.5  0.8501   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03  0.3971D+01
 7 1 1.5 2.5 3.5    -0.5969   4.7  0.2249    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4640D+02
 8 1 0.5 0.5 2.5     2.2754   9.4  0.9845    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02 -0.4292D+01
 9 1 1.5 0.5 2.5     3.9181   4.7  0.4016   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.5196D+02
10 1 1.5 1.5 3.5     7.3507   4.7  0.5138    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.2870D+01
11 1 0.5 1.5 2.5    10.2900   9.4  0.1430    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1511D+02
12 1 1.5 2.5 4.5    15.2499   5.0  0.7143    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.5986D+01
( 6,1)->( 7,1)
 1 1 1.5 2.5 0.5   -25.0270   4.8  0.2988   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.4474D+02
 2 1 1.5 1.5 0.5   -17.0794   4.8  0.0485   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.9401D+02
 3 1 1.5 2.5 1.5    -8.8903   4.7  0.4187   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4838D+02
 4 1 0.5 0.5 1.5    -5.9207   9.5  0.9904   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02  0.1070D+02
 5 1 1.5 2.5 2.5    -1.3002   4.8  0.2800    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.1920D+00
 6 1 1.5 1.5 1.5    -0.9427   4.7  0.3156   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.8900D+00
 7 1 0.5 1.5 1.5     2.0939   9.5  0.4945   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1160D+00
 8 1 1.5 1.5 2.5     6.6474   4.8  0.6280    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4908D+02
 9 1 0.5 1.5 0.5     9.7286   9.5  0.4953    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1033D+02
10 1 1.5 0.5 1.5    16.0209   4.7  0.0970   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.9457D+02
11 1 1.5 0.5 2.5    23.6110   4.8  0.8961    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.4638D+02
( 6,1)->( 7,3)
 1 1 1.5 2.5 1.5   -42.6848   5.0  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.2677D+02
 2 1 1.5 1.5 1.5   -34.7372   5.0  0.1196   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7604D+02
 3 1 1.5 2.5 2.5   -21.4285   4.7  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.6317D+01
 4 1 1.5 0.5 1.5   -17.7736   5.0  0.5974   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.1942D+02
 5 1 1.5 1.5 2.5   -13.4809   4.7  0.3602   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4296D+02
 6 1 0.5 1.5 3.5    -5.2625   9.5  0.8506   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03  0.3673D+01
 7 1 1.5 2.5 3.5    -1.9761   4.7  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4546D+02
 8 1 1.5 0.5 2.5     3.4827   4.7  0.4018   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.5250D+02
 9 1 0.5 0.5 2.5     4.0007   9.4  0.9858    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02 -0.3562D+01
10 1 1.5 1.5 3.5     5.9715   4.7  0.5141    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.3810D+01
11 1 0.5 1.5 2.5    12.0153   9.4  0.1431    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1438D+02
12 1 1.5 2.5 4.5    13.2099   5.0  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.5666D+01
( 6,3)->( 7,1)
 1 1 1.5 4.5 2.5   -16.5501   5.0  1.0000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.6178D+01
 2 1 1.5 3.5 1.5    -8.2934   4.7  0.5992   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01 -0.1980D+01
 3 1 0.5 2.5 1.5    -8.1961   9.3  0.2222   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1500D+02
 4 1 1.5 2.5 0.5    -4.0339   4.7  0.3120   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.5051D+02
 5 1 1.5 3.5 2.5    -0.7033   4.7  0.3935    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4621D+02
 6 1 0.5 2.5 0.5    -0.5614   9.3  0.7656    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.4783D+01
 7 1 0.5 3.5 1.5     9.9107   9.5  0.9916   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.4087D+01
 8 1 1.5 2.5 1.5    12.1028   4.6  0.5595   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.4261D+02
 9 1 1.5 1.5 0.5    18.4726   5.1  0.6972   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01  0.1721D+02
10 1 1.5 2.5 2.5    19.6929   4.7  0.1171    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.5582D+01
11 1 1.5 1.5 1.5    34.6093   5.0  0.2792   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7591D+02
12 1 1.5 1.5 2.5    42.1994   5.1  0.0200    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.2772D+02
( 6,3)->( 7,3)
 1 1 1.5 3.5 1.5   -42.0879   5.0  0.0281   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.7317D+02
 2 1 1.5 4.5 2.5   -36.6784   4.8  0.0175   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1230D+02
 3 1 1.5 2.5 1.5   -21.6917   4.9  0.3012   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.3254D+02
 4 1 1.5 3.5 2.5   -20.8316   4.6  0.2970   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4009D+02
 5 1 1.5 4.5 3.5   -17.2260   4.8  0.2149    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.5145D+02
 6 1 0.5 2.5 3.5   -15.5525   9.3  0.1464   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1879D+02
 7 1 1.5 4.5 4.5    -2.0400   5.1  0.7639    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.3200D+00
 8 1 1.5 3.5 3.5    -1.3792   4.6  0.4031    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.9400D+00
 9 1 1.5 2.5 2.5    -0.4354   4.5  0.2692   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.5430D+00
10 1 1.5 1.5 1.5     0.8148   5.3  0.4800   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7600D+00
11 1 0.5 2.5 2.5     1.7253   9.2  0.8394    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.7300D+00
12 1 0.5 3.5 3.5     2.5543   9.4  0.8835   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.2980D+00
13 1 1.5 3.5 4.5    13.8068   4.9  0.2684    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.5207D+02
14 1 1.5 2.5 3.5    19.0170   4.5  0.3958    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.3969D+02
15 1 0.5 3.5 2.5    19.8321   9.3  0.1099    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.1835D+02
16 1 1.5 1.5 2.5    22.0711   5.0  0.4526   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.3384D+02
17 1 1.5 2.5 4.5    34.2030   4.8  0.0290    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.1144D+02
18 1 1.5 1.5 3.5    41.5235   5.0  0.0563    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7299D+02
( 6,1)->( 8,1)
 1 1 1.5 2.5 0.5   -25.1024   4.7  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.4313D+02
 2 1 1.5 1.5 0.5   -17.1548   4.7  0.0486   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.9240D+02
 3 1 1.5 2.5 1.5    -9.7754   4.7  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4739D+02
 4 1 0.5 0.5 1.5    -3.9442   9.5  0.9907   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02  0.1058D+02
 5 1 1.5 2.5 2.5    -2.5372   4.7  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4110D+00
 6 1 1.5 1.5 1.5    -1.8278   4.7  0.3157   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.1880D+01
 7 1 0.5 1.5 1.5     4.0704   9.5  0.4946   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.2370D+00
 8 1 1.5 1.5 2.5     5.4104   4.7  0.6280    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4886D+02
 9 1 0.5 1.5 0.5    11.3322   9.5  0.4955    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.9824D+01
10 1 1.5 0.5 1.5    15.1358   4.7  0.0971   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.9358D+02
11 1 1.5 0.5 2.5    22.3740   4.7  0.8961    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.4660D+02
( 6,1)->( 8,3)
 1 1 1.5 2.5 1.5   -41.8497   5.0  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.2590D+02
 2 1 1.5 1.5 1.5   -33.9021   5.0  0.1196   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7517D+02
 3 1 1.5 2.5 2.5   -21.8086   4.6  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.6858D+01
 4 1 1.5 0.5 1.5   -16.9385   5.0  0.5974   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.2029D+02
 5 1 1.5 1.5 2.5   -13.8610   4.6  0.3607   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4242D+02
 6 1 1.5 2.5 3.5    -3.2854   4.7  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4443D+02
 7 1 0.5 1.5 3.5    -2.8382   9.4  0.8512   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03  0.3358D+01
 8 1 1.5 0.5 2.5     3.1026   4.6  0.4020   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.5304D+02
 9 1 1.5 1.5 3.5     4.6622   4.7  0.5143    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4840D+01
10 1 0.5 0.5 2.5     5.6080   9.3  0.9871    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02 -0.2802D+01
11 1 1.5 2.5 4.5    11.2475   4.9  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.5306D+01
12 1 0.5 1.5 2.5    13.6226   9.3  0.1432    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1362D+02
( 6,3)->( 8,1)
 1 1 1.5 4.5 2.5   -17.7871   4.9  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.6397D+01
 2 1 1.5 3.5 1.5    -9.1785   4.7  0.5990   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01 -0.9900D+00
 3 1 0.5 2.5 1.5    -6.2196   9.3  0.2220   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1488D+02
 4 1 1.5 2.5 0.5    -4.1093   4.6  0.3117   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.4890D+02
 5 1 1.5 3.5 2.5    -1.9403   4.7  0.3935    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4599D+02
 6 1 0.5 2.5 0.5     1.0422   9.3  0.7655    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.5288D+01
 7 1 1.5 2.5 1.5    11.2177   4.6  0.5594   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.4162D+02
 8 1 0.5 3.5 1.5    11.8872   9.4  0.9914   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.4208D+01
 9 1 1.5 1.5 0.5    18.3972   5.0  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01  0.1560D+02
10 1 1.5 2.5 2.5    18.4559   4.6  0.1171    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.5363D+01
11 1 1.5 1.5 1.5    33.7242   5.0  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7492D+02
12 1 1.5 1.5 2.5    40.9624   5.0  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.2794D+02
( 6,3)->( 8,3)
 1 1 1.5 3.5 1.5   -41.2528   4.9  0.0281   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.7230D+02
 2 1 1.5 4.5 2.5   -37.0585   4.8  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1284D+02
 3 1 1.5 3.5 2.5   -21.2117   4.5  0.2973   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.3955D+02
 4 1 1.5 2.5 1.5   -20.8566   4.8  0.3012   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.3167D+02
 5 1 1.5 4.5 3.5   -18.5353   4.8  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.5042D+02
 6 1 0.5 2.5 3.5   -13.1282   9.2  0.1463   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1847D+02
 7 1 1.5 4.5 4.5    -4.0024   5.0  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.6800D+00
 8 1 1.5 3.5 3.5    -2.6885   4.6  0.4028    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.1970D+01
 9 1 1.5 2.5 2.5    -0.8155   4.5  0.2688   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.1084D+01
10 1 1.5 1.5 1.5     1.6499   5.2  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.1630D+01
11 1 0.5 2.5 2.5     3.3326   9.1  0.8400    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1490D+01
12 1 0.5 3.5 3.5     4.9786   9.3  0.8838   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.6130D+00
13 1 1.5 3.5 4.5    11.8444   4.8  0.2684    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.5171D+02
14 1 1.5 2.5 3.5    17.7077   4.5  0.3959    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.3866D+02
15 1 0.5 3.5 2.5    21.4394   9.3  0.1098    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.1759D+02
16 1 1.5 1.5 2.5    21.6910   4.9  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.3438D+02
17 1 1.5 2.5 4.5    32.2406   4.7  0.0290    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.1108D+02
18 1 1.5 1.5 3.5    40.2142   5.0  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7196D+02
( 6,1)->( 9,1)
 1 1 1.5 2.5 0.5   -25.1367   4.7  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.4139D+02
 2 1 1.5 1.5 0.5   -17.1891   4.7  0.0486   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.9066D+02
 3 1 1.5 2.5 1.5   -10.6046   4.7  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4628D+02
 4 1 1.5 2.5 2.5    -3.7141   4.7  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.6570D+00
 5 1 1.5 1.5 1.5    -2.6570   4.7  0.3159   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.2990D+01
 6 1 0.5 0.5 1.5    -2.0806   9.4  0.9910   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02  0.1046D+02
 7 1 1.5 1.5 2.5     4.2335   4.7  0.6280    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4862D+02
 8 1 0.5 1.5 1.5     5.9340   9.4  0.4948   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.3620D+00
 9 1 0.5 1.5 0.5    12.8285   9.4  0.4957    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.9305D+01
10 1 1.5 0.5 1.5    14.3066   4.7  0.0972   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.9247D+02
11 1 1.5 0.5 2.5    21.1971   4.7  0.8961    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.4684D+02
( 6,1)->( 9,3)
 1 1 1.5 2.5 1.5   -40.9909   5.0  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.2493D+02
 2 1 1.5 1.5 1.5   -33.0433   5.0  0.1196   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7420D+02
 3 1 1.5 2.5 2.5   -22.1334   4.6  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.7393D+01
 4 1 1.5 0.5 1.5   -16.0797   5.0  0.5974   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.2126D+02
 5 1 1.5 1.5 2.5   -14.1858   4.6  0.3612   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4188D+02
 6 1 1.5 2.5 3.5    -4.5274   4.6  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4329D+02
 7 1 0.5 1.5 3.5    -0.5388   9.3  0.8517   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03  0.3028D+01
 8 1 1.5 0.5 2.5     2.7778   4.6  0.4022   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.5358D+02
 9 1 1.5 1.5 3.5     3.4202   4.6  0.5145    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.5980D+01
10 1 0.5 0.5 2.5     7.1000   9.3  0.9883    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02 -0.2022D+01
11 1 1.5 2.5 4.5     9.3578   4.8  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.4896D+01
12 1 0.5 1.5 2.5    15.1146   9.3  0.1432    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1284D+02
( 6,3)->( 9,1)
 1 1 1.5 4.5 2.5   -18.9640   4.9  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.6643D+01
 2 1 1.5 3.5 1.5   -10.0077   4.6  0.5987   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.1200D+00
 3 1 0.5 2.5 1.5    -4.3560   9.2  0.2219   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1475D+02
 4 1 1.5 2.5 0.5    -4.1436   4.6  0.3114   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.4716D+02
 5 1 1.5 3.5 2.5    -3.1172   4.7  0.3935    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4575D+02
 6 1 0.5 2.5 0.5     2.5385   9.2  0.7653    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.5807D+01
 7 1 1.5 2.5 1.5    10.3885   4.5  0.5593   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.4051D+02
 8 1 0.5 3.5 1.5    13.7508   9.3  0.9912   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.4333D+01
 9 1 1.5 2.5 2.5    17.2790   4.6  0.1171    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.5117D+01
10 1 1.5 1.5 0.5    18.3629   5.0  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01  0.1386D+02
11 1 1.5 1.5 1.5    32.8950   5.0  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7381D+02
12 1 1.5 1.5 2.5    39.7855   5.0  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.2818D+02
( 6,3)->( 9,3)
 1 1 1.5 3.5 1.5   -40.3940   4.9  0.0281   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.7133D+02
 2 1 1.5 4.5 2.5   -37.3833   4.8  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1338D+02
 3 1 1.5 3.5 2.5   -21.5365   4.5  0.2975   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.3901D+02
 4 1 1.5 2.5 1.5   -19.9978   4.8  0.3012   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.3070D+02
 5 1 1.5 4.5 3.5   -19.7773   4.8  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.4928D+02
 6 1 0.5 2.5 3.5   -10.8288   9.1  0.1461   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1814D+02
 7 1 1.5 4.5 4.5    -5.8921   5.0  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1090D+01
 8 1 1.5 3.5 3.5    -3.9305   4.5  0.4026    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.3110D+01
 9 1 1.5 2.5 2.5    -1.1403   4.5  0.2683   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.1619D+01
10 1 1.5 1.5 1.5     2.5087   5.2  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.2600D+01
11 1 0.5 2.5 2.5     4.8246   9.1  0.8406    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.2270D+01
12 1 0.5 3.5 3.5     7.2780   9.3  0.8841   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.9430D+00
13 1 1.5 3.5 4.5     9.9547   4.7  0.2684    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.5130D+02
14 1 1.5 2.5 3.5    16.4657   4.5  0.3960    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.3752D+02
15 1 1.5 1.5 2.5    21.3662   4.9  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.3492D+02
16 1 0.5 3.5 2.5    22.9314   9.2  0.1097    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.1681D+02
17 1 1.5 2.5 4.5    30.3509   4.7  0.0290    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.1067D+02
18 1 1.5 1.5 3.5    38.9722   4.9  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7082D+02
( 6,1)->(10,1)
 1 1 1.5 2.5 0.5   -25.1285   4.7  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.3950D+02
 2 1 1.5 1.5 0.5   -17.1809   4.7  0.0487   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.8877D+02
 3 1 1.5 2.5 1.5   -11.3796   4.7  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4506D+02
 4 1 1.5 2.5 2.5    -4.8337   4.7  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.9290D+00
 5 1 1.5 1.5 1.5    -3.4320   4.7  0.3160   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4210D+01
 6 1 0.5 0.5 1.5    -0.3262   9.3  0.9913   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02  0.1033D+02
 7 1 1.5 1.5 2.5     3.1139   4.7  0.6280    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4834D+02
 8 1 0.5 1.5 1.5     7.6884   9.3  0.4950   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.4920D+00
 9 1 1.5 0.5 1.5    13.5316   4.7  0.0973   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.9125D+02
10 1 0.5 1.5 0.5    14.2200   9.3  0.4959    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.8779D+01
11 1 1.5 0.5 2.5    20.0775   4.7  0.8961    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.4712D+02
( 6,1)->(10,3)
 1 1 1.5 2.5 1.5   -40.1043   4.9  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.2386D+02
 2 1 1.5 1.5 1.5   -32.1567   4.9  0.1196   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7313D+02
 3 1 1.5 2.5 2.5   -22.4024   4.6  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.7918D+01
 4 1 1.5 0.5 1.5   -15.1931   4.9  0.5974   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.2233D+02
 5 1 1.5 1.5 2.5   -14.4548   4.6  0.3616   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.4136D+02
 6 1 1.5 2.5 3.5    -5.7049   4.6  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02 -0.4205D+02
 7 1 0.5 1.5 3.5     1.6408   9.3  0.8522   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03  0.2686D+01
 8 1 1.5 1.5 3.5     2.2427   4.6  0.5146    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.40445D+01 -0.19956D-02 -0.63556D+02 -0.38545D+01  0.16353D-02  0.11394D-01  0.7220D+01
 9 1 1.5 0.5 2.5     2.5088   4.6  0.4023   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.12456D+02 -0.46178D-02 -0.63329D+02  0.45040D+01 -0.22800D-02 -0.15886D-01 -0.5410D+02
10 1 1.5 2.5 4.5     7.5355   4.8  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.81302D+01  0.26733D-02 -0.64171D+02  0.99830D+00 -0.38570D-03 -0.26875D-02  0.4456D+01
11 1 0.5 0.5 2.5     8.4790   9.3  0.9894    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.43259D+01 -0.34020D-02  0.12750D+03  0.48747D+00  0.35150D-03  0.24485D-02 -0.1232D+01
12 1 0.5 1.5 2.5    16.4936   9.3  0.1433    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.40858D+01  0.19960D-02  0.12773D+03 -0.13863D+00 -0.91998D-04 -0.64350D-03 -0.1205D+02
( 6,3)->(10,1)
 1 1 1.5 4.5 2.5   -20.0836   4.8  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.6915D+01
 2 1 1.5 3.5 1.5   -10.7827   4.6  0.5984   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.1340D+01
 3 1 1.5 3.5 2.5    -4.2368   4.6  0.3935    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4548D+02
 4 1 1.5 2.5 0.5    -4.1354   4.5  0.3111   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.4527D+02
 5 1 0.5 2.5 1.5    -2.6016   9.1  0.2217   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1462D+02
 6 1 0.5 2.5 0.5     3.9300   9.1  0.7651    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.6333D+01
 7 1 1.5 2.5 1.5     9.6135   4.5  0.5592   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.3929D+02
 8 1 0.5 3.5 1.5    15.5052   9.3  0.9910   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.4463D+01
 9 1 1.5 2.5 2.5    16.1594   4.5  0.1171    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.4845D+01
10 1 1.5 1.5 0.5    18.3711   5.0  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01  0.1197D+02
11 1 1.5 1.5 1.5    32.1200   5.0  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.7259D+02
12 1 1.5 1.5 2.5    38.6659   5.0  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.2845D+02
( 6,3)->(10,3)
 1 1 1.5 3.5 1.5   -39.5074   4.8  0.0281   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.7026D+02
 2 1 1.5 4.5 2.5   -37.6523   4.8  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1390D+02
 3 1 1.5 3.5 2.5   -21.8055   4.5  0.2977   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.3849D+02
 4 1 1.5 4.5 3.5   -20.9548   4.8  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.4804D+02
 5 1 1.5 2.5 1.5   -19.1112   4.7  0.3012   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.2963D+02
 6 1 0.5 2.5 3.5    -8.6492   9.1  0.1459   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.1780D+02
 7 1 1.5 4.5 4.5    -7.7144   5.0  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.24197D+02  0.79294D-02 -0.64013D+02  0.16536D+01 -0.63580D-03 -0.43970D-02 -0.1530D+01
 8 1 1.5 3.5 3.5    -5.1080   4.5  0.4023    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.4350D+01
 9 1 1.5 2.5 2.5    -1.4093   4.5  0.2678   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.2144D+01
10 1 1.5 1.5 1.5     3.3953   5.2  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.3670D+01
11 1 0.5 2.5 2.5     6.2036   9.1  0.8411    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.26819D+01 -0.58210D-02  0.12341D+03  0.65540D+00  0.53149D-03  0.36755D-02  0.3060D+01
12 1 1.5 3.5 4.5     8.1324   4.7  0.2684    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.69157D+01 -0.10690D-02 -0.60909D+02 -0.28925D+01  0.15288D-02  0.10573D-01  0.5086D+02
13 1 0.5 3.5 3.5     9.4576   9.2  0.8843   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.1285D+01
14 1 1.5 2.5 3.5    15.2882   4.5  0.3960    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02 -0.3628D+02
15 1 1.5 1.5 2.5    21.0972   4.9  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.3544D+02
16 1 0.5 3.5 2.5    24.3104   9.2  0.1096    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.14981D+02  0.63554D-02  0.12492D+03 -0.41457D+00 -0.25750D-03 -0.17785D-02 -0.1602D+02
17 1 1.5 2.5 4.5    28.5286   4.7  0.0290    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.10748D+02 -0.73947D-02 -0.59402D+02 -0.16475D+01 -0.15000D-03 -0.10373D-02  0.1023D+02
18 1 1.5 1.5 3.5    37.7947   4.9  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.32263D+02 -0.10573D-01 -0.64013D+02  0.39686D+01 -0.15260D-02 -0.10553D-01 -0.6958D+02
( 7,1)->( 7,3)
 1 1 1.5 2.5 1.5   -41.3846   5.0  0.0057   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.2696D+02
 2 1 1.5 1.5 1.5   -33.7945   5.0  0.1196   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.7515D+02
 3 1 1.5 2.5 2.5   -20.1283   4.7  0.0503   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.6125D+01
 4 1 1.5 0.5 1.5   -17.6578   5.0  0.5976   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.1797D+02
 5 1 1.5 1.5 2.5   -12.5382   4.6  0.3602   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4207D+02
 6 1 0.5 1.5 3.5    -7.3564   9.4  0.8505   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03  0.3789D+01
 7 1 1.5 2.5 3.5    -0.6759   4.7  0.2251    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4527D+02
 8 1 0.5 0.5 2.5     2.2867   9.3  0.9857    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02 -0.4053D+01
 9 1 1.5 0.5 2.5     3.5985   4.7  0.4014   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.5105D+02
10 1 1.5 1.5 3.5     6.9142   4.6  0.5139    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.2920D+01
11 1 0.5 1.5 2.5     9.9214   9.3  0.1430    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.1427D+02
12 1 1.5 2.5 4.5    14.5101   5.0  0.7143    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.5858D+01
( 7,1)->( 8,1)
 1 1 1.5 2.5 0.5   -23.8022   4.7  0.2989   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.4332D+02
 2 1 1.5 1.5 0.5   -16.2121   4.7  0.0486   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.9151D+02
 3 1 1.5 2.5 1.5    -8.4752   4.7  0.4188   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4720D+02
 4 1 0.5 0.5 1.5    -5.6582   9.4  0.9911   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02  0.1009D+02
 5 1 1.5 2.5 2.5    -1.2370   4.7  0.2800    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.2190D+00
 6 1 1.5 1.5 1.5    -0.8851   4.7  0.3159   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.9900D+00
 7 1 0.5 1.5 1.5     1.9765   9.4  0.4948   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.1210D+00
 8 1 1.5 1.5 2.5     6.3531   4.7  0.6281    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4797D+02
 9 1 0.5 1.5 0.5     9.2383   9.4  0.4956    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.9708D+01
10 1 1.5 0.5 1.5    15.2516   4.7  0.0972   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.9213D+02
11 1 1.5 0.5 2.5    22.4898   4.7  0.8964    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.4515D+02
( 7,1)->( 8,3)
 1 1 1.5 2.5 1.5   -40.5495   5.0  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.2609D+02
 2 1 1.5 1.5 1.5   -32.9594   4.9  0.1196   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.7428D+02
 3 1 1.5 2.5 2.5   -20.5084   4.6  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.6666D+01
 4 1 1.5 0.5 1.5   -16.8227   5.0  0.5976   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.1884D+02
 5 1 1.5 1.5 2.5   -12.9183   4.5  0.3607   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4153D+02
 6 1 0.5 1.5 3.5    -4.9321   9.3  0.8511   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03  0.3474D+01
 7 1 1.5 2.5 3.5    -1.9852   4.7  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4424D+02
 8 1 1.5 0.5 2.5     3.2184   4.6  0.4017   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.5159D+02
 9 1 0.5 0.5 2.5     3.8940   9.3  0.9869    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02 -0.3293D+01
10 1 1.5 1.5 3.5     5.6049   4.6  0.5141    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.3950D+01
11 1 0.5 1.5 2.5    11.5287   9.3  0.1431    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.1351D+02
12 1 1.5 2.5 4.5    12.5477   4.9  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.5498D+01
( 7,3)->( 8,1)
 1 1 1.5 4.5 2.5   -15.7471   4.9  1.0000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.6077D+01
 2 1 0.5 2.5 1.5    -7.9449   9.3  0.2222   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1414D+02
 3 1 1.5 3.5 1.5    -7.7993   4.6  0.5993   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01 -0.1930D+01
 4 1 1.5 2.5 0.5    -3.6739   4.6  0.3120   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.4944D+02
 5 1 0.5 2.5 0.5    -0.6831   9.3  0.7665    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.4558D+01
 6 1 1.5 3.5 2.5    -0.5611   4.6  0.3939    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.4505D+02
 7 1 0.5 3.5 1.5     9.3329   9.3  0.9921   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.3910D+01
 8 1 1.5 2.5 1.5    11.6531   4.6  0.5602   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.4108D+02
 9 1 1.5 1.5 0.5    17.5824   5.0  0.6974   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01  0.1636D+02
10 1 1.5 2.5 2.5    18.8913   4.6  0.1173    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.5906D+01
11 1 1.5 1.5 1.5    32.9094   5.0  0.2792   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.7416D+02
12 1 1.5 1.5 2.5    40.1476   5.0  0.0200    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.2718D+02
( 7,3)->( 8,3)
 1 1 1.5 3.5 1.5   -39.8736   4.8  0.0281   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.7136D+02
 2 1 1.5 4.5 2.5   -35.0185   4.8  0.0175   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.1252D+02
 3 1 1.5 2.5 1.5   -20.4212   4.8  0.3017   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.3221D+02
 4 1 1.5 3.5 2.5   -19.8325   4.5  0.2974   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.3861D+02
 5 1 1.5 4.5 3.5   -16.4953   4.8  0.2152    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.5010D+02
 6 1 0.5 2.5 3.5   -14.8535   9.2  0.1462   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1774D+02
 7 1 1.5 4.5 4.5    -1.9624   5.0  0.7639    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.3600D+00
 8 1 1.5 3.5 3.5    -1.3093   4.5  0.4027    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.1030D+01
 9 1 1.5 2.5 2.5    -0.3801   4.5  0.2684   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.5410D+00
10 1 1.5 1.5 1.5     0.8351   5.2  0.4800   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.8700D+00
11 1 0.5 2.5 2.5     1.6073   9.1  0.8407    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.7600D+00
12 1 0.5 3.5 3.5     2.4243   9.3  0.8841   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.3150D+00
13 1 1.5 3.5 4.5    13.2236   4.7  0.2687    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.5077D+02
14 1 1.5 2.5 3.5    18.1431   4.5  0.3963    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.3812D+02
15 1 0.5 3.5 2.5    18.8851   9.2  0.1097    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.1729D+02
16 1 1.5 1.5 2.5    20.8762   4.8  0.4534   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.3362D+02
17 1 1.5 2.5 4.5    32.6760   4.7  0.0291    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.1162D+02
18 1 1.5 1.5 3.5    39.3994   4.9  0.0563    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.7120D+02
( 7,1)->( 9,1)
 1 1 1.5 2.5 0.5   -23.8365   4.7  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.4158D+02
 2 1 1.5 1.5 0.5   -16.2464   4.7  0.0487   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.8977D+02
 3 1 1.5 2.5 1.5    -9.3044   4.7  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4609D+02
 4 1 0.5 0.5 1.5    -3.7946   9.3  0.9914   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02  0.9967D+01
 5 1 1.5 2.5 2.5    -2.4139   4.7  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4650D+00
 6 1 1.5 1.5 1.5    -1.7143   4.6  0.3160   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.2100D+01
 7 1 0.5 1.5 1.5     3.8401   9.3  0.4950   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.2460D+00
 8 1 1.5 1.5 2.5     5.1762   4.7  0.6281    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4773D+02
 9 1 0.5 1.5 0.5    10.7346   9.3  0.4958    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.9189D+01
10 1 1.5 0.5 1.5    14.4224   4.7  0.0973   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.9102D+02
11 1 1.5 0.5 2.5    21.3129   4.7  0.8964    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.4539D+02
( 7,1)->( 9,3)
 1 1 1.5 2.5 1.5   -39.6907   5.0  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.2512D+02
 2 1 1.5 1.5 1.5   -32.1006   4.9  0.1196   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.7331D+02
 3 1 1.5 2.5 2.5   -20.8332   4.6  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.7201D+01
 4 1 1.5 0.5 1.5   -15.9639   5.0  0.5976   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.1981D+02
 5 1 1.5 1.5 2.5   -13.2431   4.5  0.3612   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4099D+02
 6 1 1.5 2.5 3.5    -3.2272   4.6  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4310D+02
 7 1 0.5 1.5 3.5    -2.6327   9.3  0.8516   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03  0.3144D+01
 8 1 1.5 0.5 2.5     2.8936   4.6  0.4019   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.5213D+02
 9 1 1.5 1.5 3.5     4.3629   4.5  0.5143    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.5090D+01
10 1 0.5 0.5 2.5     5.3860   9.2  0.9882    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02 -0.2513D+01
11 1 1.5 2.5 4.5    10.6580   4.8  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.5088D+01
12 1 0.5 1.5 2.5    13.0207   9.2  0.1432    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.1273D+02
( 7,3)->( 9,1)
 1 1 1.5 4.5 2.5   -16.9240   4.9  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.6323D+01
 2 1 1.5 3.5 1.5    -8.6285   4.5  0.5990   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01 -0.8200D+00
 3 1 0.5 2.5 1.5    -6.0813   9.2  0.2221   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1402D+02
 4 1 1.5 2.5 0.5    -3.7082   4.6  0.3117   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.4770D+02
 5 1 1.5 3.5 2.5    -1.7380   4.6  0.3939    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.4481D+02
 6 1 0.5 2.5 0.5     0.8132   9.2  0.7664    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.5077D+01
 7 1 1.5 2.5 1.5    10.8239   4.5  0.5601   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.3997D+02
 8 1 0.5 3.5 1.5    11.1965   9.3  0.9919   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.4035D+01
 9 1 1.5 1.5 0.5    17.5481   5.0  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01  0.1462D+02
10 1 1.5 2.5 2.5    17.7144   4.6  0.1173    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.5660D+01
11 1 1.5 1.5 1.5    32.0802   4.9  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.7305D+02
12 1 1.5 1.5 2.5    38.9707   5.0  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.2742D+02
( 7,3)->( 9,3)
 1 1 1.5 3.5 1.5   -39.0148   4.8  0.0281   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.7039D+02
 2 1 1.5 4.5 2.5   -35.3433   4.8  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.1306D+02
 3 1 1.5 3.5 2.5   -20.1573   4.5  0.2976   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.3807D+02
 4 1 1.5 2.5 1.5   -19.5624   4.8  0.3017   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.3124D+02
 5 1 1.5 4.5 3.5   -17.7373   4.8  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.4896D+02
 6 1 0.5 2.5 3.5   -12.5541   9.1  0.1460   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1741D+02
 7 1 1.5 4.5 4.5    -3.8521   5.0  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.7700D+00
 8 1 1.5 3.5 3.5    -2.5513   4.5  0.4024    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.2170D+01
 9 1 1.5 2.5 2.5    -0.7049   4.5  0.2680   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.1076D+01
10 1 1.5 1.5 1.5     1.6939   5.2  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.1840D+01
11 1 0.5 2.5 2.5     3.0993   9.1  0.8413    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1540D+01
12 1 0.5 3.5 3.5     4.7237   9.2  0.8844   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.6450D+00
13 1 1.5 3.5 4.5    11.3339   4.7  0.2687    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.5036D+02
14 1 1.5 2.5 3.5    16.9011   4.5  0.3963    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.3698D+02
15 1 0.5 3.5 2.5    20.3771   9.1  0.1096    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.1652D+02
16 1 1.5 1.5 2.5    20.5514   4.8  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.3416D+02
17 1 1.5 2.5 4.5    30.7863   4.7  0.0291    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.1121D+02
18 1 1.5 1.5 3.5    38.1574   4.8  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.7006D+02
( 7,1)->(10,1)
 1 1 1.5 2.5 0.5   -23.8283   4.7  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.3969D+02
 2 1 1.5 1.5 0.5   -16.2382   4.6  0.0487   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.8788D+02
 3 1 1.5 2.5 1.5   -10.0794   4.7  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4487D+02
 4 1 1.5 2.5 2.5    -3.5335   4.7  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.7370D+00
 5 1 1.5 1.5 1.5    -2.4893   4.6  0.3162   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.3320D+01
 6 1 0.5 0.5 1.5    -2.0402   9.3  0.9917   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02  0.9837D+01
 7 1 1.5 1.5 2.5     4.0566   4.6  0.6281    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4745D+02
 8 1 0.5 1.5 1.5     5.5945   9.3  0.4952   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.3760D+00
 9 1 0.5 1.5 0.5    12.1261   9.3  0.4960    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.8663D+01
10 1 1.5 0.5 1.5    13.6474   4.7  0.0974   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.8980D+02
11 1 1.5 0.5 2.5    20.1933   4.7  0.8964    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.4566D+02
( 7,1)->(10,3)
 1 1 1.5 2.5 1.5   -38.8041   4.9  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.2405D+02
 2 1 1.5 1.5 1.5   -31.2140   4.8  0.1196   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.7224D+02
 3 1 1.5 2.5 2.5   -21.1022   4.6  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.7726D+01
 4 1 1.5 0.5 1.5   -15.0773   4.9  0.5976   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.2088D+02
 5 1 1.5 1.5 2.5   -13.5121   4.5  0.3616   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.4047D+02
 6 1 1.5 2.5 3.5    -4.4047   4.6  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02 -0.4186D+02
 7 1 0.5 1.5 3.5    -0.4531   9.2  0.8521   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03  0.2802D+01
 8 1 1.5 0.5 2.5     2.6246   4.6  0.4020   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11896D+02 -0.44446D-02 -0.62448D+02  0.42981D+01 -0.21802D-02 -0.15471D-01 -0.5265D+02
 9 1 1.5 1.5 3.5     3.1854   4.5  0.5145    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.38925D+01 -0.19168D-02 -0.62650D+02 -0.36672D+01  0.15700D-02  0.11141D-01  0.6330D+01
10 1 0.5 0.5 2.5     6.7650   9.2  0.9893    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.41595D+01 -0.32850D-02  0.12566D+03  0.44458D+00  0.32500D-03  0.23080D-02 -0.1723D+01
11 1 1.5 2.5 4.5     8.8357   4.8  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.77366D+01  0.25764D-02 -0.63215D+02  0.94853D+00 -0.37099D-03 -0.26326D-02  0.4648D+01
12 1 0.5 1.5 2.5    14.3997   9.2  0.1432    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.38442D+01  0.19170D-02  0.12586D+03 -0.12695D+00 -0.85999D-04 -0.61051D-03 -0.1194D+02
( 7,3)->(10,1)
 1 1 1.5 4.5 2.5   -18.0436   4.8  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.6595D+01
 2 1 1.5 3.5 1.5    -9.4035   4.5  0.5987   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.4000D+00
 3 1 0.5 2.5 1.5    -4.3269   9.1  0.2219   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1389D+02
 4 1 1.5 2.5 0.5    -3.7000   4.5  0.3114   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.4581D+02
 5 1 1.5 3.5 2.5    -2.8576   4.5  0.3939    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.4454D+02
 6 1 0.5 2.5 0.5     2.2047   9.1  0.7662    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.5603D+01
 7 1 1.5 2.5 1.5    10.0489   4.5  0.5600   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.3875D+02
 8 1 0.5 3.5 1.5    12.9509   9.2  0.9917   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.4165D+01
 9 1 1.5 2.5 2.5    16.5948   4.5  0.1173    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.5388D+01
10 1 1.5 1.5 0.5    17.5563   4.9  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01  0.1273D+02
11 1 1.5 1.5 1.5    31.3052   4.9  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.7183D+02
12 1 1.5 1.5 2.5    37.8511   4.9  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.2770D+02
( 7,3)->(10,3)
 1 1 1.5 3.5 1.5   -38.1282   4.7  0.0281   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.6932D+02
 2 1 1.5 4.5 2.5   -35.6123   4.8  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.1358D+02
 3 1 1.5 3.5 2.5   -20.4263   4.5  0.2978   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.3755D+02
 4 1 1.5 4.5 3.5   -18.9148   4.8  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.4772D+02
 5 1 1.5 2.5 1.5   -18.6758   4.7  0.3017   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.3017D+02
 6 1 0.5 2.5 3.5   -10.3745   9.1  0.1459   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.1707D+02
 7 1 1.5 4.5 4.5    -5.6744   5.0  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.23023D+02  0.76404D-02 -0.63064D+02  0.15710D+01 -0.61139D-03 -0.43067D-02 -0.1210D+01
 8 1 1.5 3.5 3.5    -3.7288   4.5  0.4022    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.3410D+01
 9 1 1.5 2.5 2.5    -0.9739   4.5  0.2676   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.1601D+01
10 1 1.5 1.5 1.5     2.5805   5.1  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.2910D+01
11 1 0.5 2.5 2.5     4.4783   9.1  0.8418    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.28570D+01 -0.56531D-02  0.12192D+03  0.60075D+00  0.49201D-03  0.34660D-02  0.2330D+01
12 1 0.5 3.5 3.5     6.9033   9.1  0.8846   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.9870D+00
13 1 1.5 3.5 4.5     9.5116   4.7  0.2687    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.63844D+01 -0.10014D-02 -0.60192D+02 -0.27615D+01  0.14632D-02  0.10307D-01  0.4992D+02
14 1 1.5 2.5 3.5    15.7236   4.5  0.3964    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03 -0.3574D+02
15 1 1.5 1.5 2.5    20.2824   4.8  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.3468D+02
16 1 0.5 3.5 2.5    21.7561   9.1  0.1095    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.14059D+02  0.60950D-02  0.12326D+03 -0.38038D+00 -0.24050D-03 -0.16935D-02 -0.1572D+02
17 1 1.5 2.5 4.5    28.9640   4.7  0.0291    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.10531D+02 -0.70814D-02 -0.58855D+02 -0.15433D+01 -0.12525D-03 -0.88229D-03  0.1077D+02
18 1 1.5 1.5 3.5    36.9799   4.8  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.30697D+02 -0.10187D-01 -0.63064D+02  0.37703D+01 -0.14673D-02 -0.10336D-01 -0.6882D+02
( 8,1)->( 8,3)
 1 1 1.5 2.5 1.5   -39.3125   4.9  0.0057   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.2631D+02
 2 1 1.5 1.5 1.5   -32.0743   4.9  0.1197   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.7329D+02
 3 1 1.5 2.5 2.5   -19.2714   4.5  0.0504   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.6447D+01
 4 1 1.5 0.5 1.5   -16.7473   4.9  0.5978   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.1723D+02
 5 1 1.5 1.5 2.5   -12.0332   4.5  0.3606   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.4054D+02
 6 1 0.5 1.5 3.5    -6.9086   9.3  0.8509   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03  0.3595D+01
 7 1 1.5 2.5 3.5    -0.7482   4.6  0.2253    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.4402D+02
 8 1 0.5 0.5 2.5     2.2904   9.2  0.9868    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.39935D+01 -0.31645D-02  0.12393D+03  0.40392D+00  0.29950D-03  0.21635D-02 -0.3798D+01
 9 1 1.5 0.5 2.5     3.2938   4.5  0.4013   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.4998D+02
10 1 1.5 1.5 3.5     6.4900   4.6  0.5139    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.2960D+01
11 1 0.5 1.5 2.5     9.5522   9.2  0.1430    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.1338D+02
12 1 1.5 2.5 4.5    13.7847   4.8  0.7143    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.5717D+01
( 8,1)->( 9,1)
 1 1 1.5 2.5 0.5   -22.5995   4.7  0.2990   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.4180D+02
 2 1 1.5 1.5 0.5   -15.3613   4.7  0.0487   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.8878D+02
 3 1 1.5 2.5 1.5    -8.0674   4.6  0.4189   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.4587D+02
 4 1 0.5 0.5 1.5    -5.3982   9.3  0.9918   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.39935D+01 -0.31645D-02  0.12393D+03  0.40392D+00  0.29950D-03  0.21635D-02  0.9462D+01
 5 1 1.5 2.5 2.5    -1.1769   4.7  0.2800    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.2460D+00
 6 1 1.5 1.5 1.5    -0.8292   4.6  0.3162   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.1110D+01
 7 1 0.5 1.5 1.5     1.8636   9.3  0.4952   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.1250D+00
 8 1 1.5 1.5 2.5     6.0613   4.7  0.6282    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.4674D+02
 9 1 0.5 1.5 0.5     8.7581   9.3  0.4959    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.9068D+01
10 1 1.5 0.5 1.5    14.4978   4.6  0.0974   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.8941D+02
11 1 1.5 0.5 2.5    21.3883   4.7  0.8967    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.4378D+02
( 8,1)->( 9,3)
 1 1 1.5 2.5 1.5   -38.4537   4.9  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.2534D+02
 2 1 1.5 1.5 1.5   -31.2155   4.9  0.1197   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.7232D+02
 3 1 1.5 2.5 2.5   -19.5962   4.5  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.6982D+01
 4 1 1.5 0.5 1.5   -15.8885   4.9  0.5978   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.1820D+02
 5 1 1.5 1.5 2.5   -12.3580   4.5  0.3611   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.4000D+02
 6 1 0.5 1.5 3.5    -4.6092   9.2  0.8515   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03  0.3265D+01
 7 1 1.5 2.5 3.5    -1.9902   4.5  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.4288D+02
 8 1 1.5 0.5 2.5     2.9690   4.5  0.4015   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.5052D+02
 9 1 0.5 0.5 2.5     3.7824   9.1  0.9880    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.39935D+01 -0.31645D-02  0.12393D+03  0.40392D+00  0.29950D-03  0.21635D-02 -0.3018D+01
10 1 1.5 1.5 3.5     5.2480   4.5  0.5141    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.4100D+01
11 1 0.5 1.5 2.5    11.0442   9.1  0.1431    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.1261D+02
12 1 1.5 2.5 4.5    11.8950   4.7  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.5307D+01
( 8,3)->( 9,1)
 1 1 1.5 4.5 2.5   -14.9616   4.8  1.0000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.5963D+01
 2 1 0.5 2.5 1.5    -7.6886   9.1  0.2222   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.1326D+02
 3 1 1.5 3.5 1.5    -7.3192   4.5  0.5993   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01 -0.1850D+01
 4 1 1.5 2.5 0.5    -3.3281   4.5  0.3119   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.4824D+02
 5 1 0.5 2.5 0.5    -0.7941   9.1  0.7674    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.4317D+01
 6 1 1.5 3.5 2.5    -0.4287   4.6  0.3943    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.4378D+02
 7 1 0.5 3.5 1.5     8.7722   9.2  0.9926   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.3720D+01
 8 1 1.5 2.5 1.5    11.2040   4.5  0.5609   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.3943D+02
 9 1 1.5 1.5 0.5    16.7130   4.9  0.6976   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01  0.1549D+02
10 1 1.5 2.5 2.5    18.0945   4.5  0.1175    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.6201D+01
11 1 1.5 1.5 1.5    31.2451   4.8  0.2793   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.7218D+02
12 1 1.5 1.5 2.5    38.1356   4.9  0.0200    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.2655D+02
( 8,3)->( 9,3)
 1 1 1.5 3.5 1.5   -37.7055   4.8  0.0282   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.6936D+02
 2 1 1.5 4.5 2.5   -33.3809   4.7  0.0175   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.1270D+02
 3 1 1.5 2.5 1.5   -19.1823   4.8  0.3022   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.3178D+02
 4 1 1.5 3.5 2.5   -18.8480   4.5  0.2977   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.3704D+02
 5 1 1.5 4.5 3.5   -15.7749   4.7  0.2154    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.4860D+02
 6 1 0.5 2.5 3.5   -14.1614   9.1  0.1459   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.1665D+02
 7 1 1.5 4.5 4.5    -1.8897   4.9  0.7639    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.4100D+00
 8 1 1.5 3.5 3.5    -1.2420   4.5  0.4023    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.1140D+01
 9 1 1.5 2.5 2.5    -0.3248   4.4  0.2677   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.5350D+00
10 1 1.5 1.5 1.5     0.8588   5.1  0.4800   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.9700D+00
11 1 0.5 2.5 2.5     1.4920   9.0  0.8420    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.7800D+00
12 1 0.5 3.5 3.5     2.2994   9.1  0.8847   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.3300D+00
13 1 1.5 3.5 4.5    12.6432   4.7  0.2689    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.4933D+02
14 1 1.5 2.5 3.5    17.2812   4.4  0.3967    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.3644D+02
15 1 0.5 3.5 2.5    17.9528   9.1  0.1095    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.1620D+02
16 1 1.5 1.5 2.5    19.7163   4.8  0.4542   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.3329D+02
17 1 1.5 2.5 4.5    31.1664   4.6  0.0292    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.1175D+02
18 1 1.5 1.5 3.5    37.3223   4.8  0.0564    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.6919D+02
( 8,1)->(10,1)
 1 1 1.5 2.5 0.5   -22.5913   4.6  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.3991D+02
 2 1 1.5 1.5 0.5   -15.3531   4.6  0.0488   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.8689D+02
 3 1 1.5 2.5 1.5    -8.8424   4.6  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.4465D+02
 4 1 0.5 0.5 1.5    -3.6438   9.2  0.9921   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.39935D+01 -0.31645D-02  0.12393D+03  0.40392D+00  0.29950D-03  0.21635D-02  0.9332D+01
 5 1 1.5 2.5 2.5    -2.2965   4.6  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.5180D+00
 6 1 1.5 1.5 1.5    -1.6042   4.6  0.3163   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.2330D+01
 7 1 0.5 1.5 1.5     3.6180   9.2  0.4954   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.2550D+00
 8 1 1.5 1.5 2.5     4.9417   4.6  0.6282    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.4647D+02
 9 1 0.5 1.5 0.5    10.1496   9.2  0.4961    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.8542D+01
10 1 1.5 0.5 1.5    13.7228   4.6  0.0975   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.8819D+02
11 1 1.5 0.5 2.5    20.2687   4.6  0.8967    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.4405D+02
( 8,1)->(10,3)
 1 1 1.5 2.5 1.5   -37.5671   4.8  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.2427D+02
 2 1 1.5 1.5 1.5   -30.3289   4.8  0.1197   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.7125D+02
 3 1 1.5 2.5 2.5   -19.8652   4.5  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.7507D+01
 4 1 1.5 0.5 1.5   -15.0019   4.8  0.5978   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.1927D+02
 5 1 1.5 1.5 2.5   -12.6270   4.5  0.3616   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.3948D+02
 6 1 1.5 2.5 3.5    -3.1677   4.5  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02 -0.4164D+02
 7 1 0.5 1.5 3.5    -2.4296   9.1  0.8520   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03  0.2923D+01
 8 1 1.5 0.5 2.5     2.7000   4.5  0.4017   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.11345D+02 -0.42683D-02 -0.61620D+02  0.40955D+01 -0.20802D-02 -0.15014D-01 -0.5104D+02
 9 1 1.5 1.5 3.5     4.0705   4.5  0.5143    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.37413D+01 -0.18367D-02 -0.61796D+02 -0.34838D+01  0.15041D-02  0.10856D-01  0.5340D+01
10 1 0.5 0.5 2.5     5.1614   9.1  0.9892    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.39935D+01 -0.31645D-02  0.12393D+03  0.40392D+00  0.29950D-03  0.21635D-02 -0.2228D+01
11 1 1.5 2.5 4.5    10.0727   4.7  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.73511D+01  0.24775D-02 -0.62315D+02  0.89990D+00 -0.35608D-03 -0.25700D-02  0.4867D+01
12 1 0.5 1.5 2.5    12.4232   9.1  0.1432    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.36098D+01  0.18365D-02  0.12411D+03 -0.11582D+00 -0.79499D-04 -0.57598D-03 -0.1181D+02
( 8,3)->(10,1)
 1 1 1.5 4.5 2.5   -16.0812   4.7  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.6235D+01
 2 1 1.5 3.5 1.5    -8.0942   4.5  0.5990   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01 -0.6300D+00
 3 1 0.5 2.5 1.5    -5.9342   9.1  0.2221   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.1313D+02
 4 1 1.5 2.5 0.5    -3.3199   4.5  0.3116   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.4635D+02
 5 1 1.5 3.5 2.5    -1.5483   4.5  0.3943    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.4351D+02
 6 1 0.5 2.5 0.5     0.5974   9.1  0.7672    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.4843D+01
 7 1 1.5 2.5 1.5    10.4290   4.5  0.5608   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.3821D+02
 8 1 0.5 3.5 1.5    10.5266   9.1  0.9924   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.3850D+01
 9 1 1.5 1.5 0.5    16.7212   4.8  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01  0.1360D+02
10 1 1.5 2.5 2.5    16.9749   4.5  0.1175    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.5929D+01
11 1 1.5 1.5 1.5    30.4701   4.8  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.7096D+02
12 1 1.5 1.5 2.5    37.0160   4.8  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.2682D+02
( 8,3)->(10,3)
 1 1 1.5 3.5 1.5   -36.8189   4.7  0.0282   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.6829D+02
 2 1 1.5 4.5 2.5   -33.6499   4.7  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.1322D+02
 3 1 1.5 3.5 2.5   -19.1170   4.5  0.2979   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.3652D+02
 4 1 1.5 2.5 1.5   -18.2957   4.7  0.3022   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.3071D+02
 5 1 1.5 4.5 3.5   -16.9524   4.7  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.4736D+02
 6 1 0.5 2.5 3.5   -11.9818   9.0  0.1458   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.1631D+02
 7 1 1.5 4.5 4.5    -3.7120   4.9  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.21872D+02  0.73453D-02 -0.62172D+02  0.14902D+01 -0.58669D-03 -0.42035D-02 -0.8500D+00
 8 1 1.5 3.5 3.5    -2.4195   4.5  0.4020    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.2380D+01
 9 1 1.5 2.5 2.5    -0.5938   4.4  0.2673   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.1060D+01
10 1 1.5 1.5 1.5     1.7454   5.0  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.2040D+01
11 1 0.5 2.5 2.5     2.8710   9.0  0.8426    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.30094D+01 -0.54774D-02  0.12052D+03  0.54852D+00  0.45351D-03  0.32500D-02  0.1570D+01
12 1 0.5 3.5 3.5     4.4790   9.1  0.8850   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.6720D+00
13 1 1.5 3.5 4.5    10.8209   4.7  0.2689    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.58724D+01 -0.93391D-03 -0.59523D+02 -0.26327D+01  0.13971D-02  0.10011D-01  0.4889D+02
14 1 1.5 2.5 3.5    16.1037   4.4  0.3968    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03 -0.3520D+02
15 1 0.5 3.5 2.5    19.3318   9.1  0.1094    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.13163D+02  0.58305D-02  0.12169D+03 -0.34768D+00 -0.22350D-03 -0.16035D-02 -0.1541D+02
16 1 1.5 1.5 2.5    19.4473   4.8  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.3381D+02
17 1 1.5 2.5 4.5    29.3441   4.6  0.0292    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.10300D+02 -0.67648D-02 -0.58344D+02 -0.14426D+01 -0.10160D-03 -0.72760D-03  0.1131D+02
18 1 1.5 1.5 3.5    36.1448   4.8  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.29163D+02 -0.97938D-02 -0.62172D+02  0.35765D+01 -0.14081D-02 -0.10088D-01 -0.6795D+02
( 9,1)->( 9,3)
 1 1 1.5 2.5 1.5   -37.2768   4.9  0.0057   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02  0.2558D+02
 2 1 1.5 1.5 1.5   -30.3863   4.8  0.1197   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.7121D+02
 3 1 1.5 2.5 2.5   -18.4193   4.5  0.0505   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.6736D+01
 4 1 1.5 0.5 1.5   -15.8542   4.9  0.5980   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.1646D+02
 5 1 1.5 1.5 2.5   -11.5288   4.5  0.3611   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.3889D+02
 6 1 0.5 1.5 3.5    -6.4728   9.1  0.8513   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03  0.3390D+01
 7 1 1.5 2.5 3.5    -0.8133   4.5  0.2256    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.4264D+02
 8 1 0.5 0.5 2.5     2.2861   9.1  0.9879    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.38273D+01 -0.30404D-02  0.12231D+03  0.36538D+00  0.27500D-03  0.20155D-02 -0.3537D+01
 9 1 1.5 0.5 2.5     3.0033   4.5  0.4012   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.4878D+02
10 1 1.5 1.5 3.5     6.0772   4.5  0.5139    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.2990D+01
11 1 0.5 1.5 2.5     9.1806   9.1  0.1430    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03 -0.1248D+02
12 1 1.5 2.5 4.5    13.0719   4.7  0.7143    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02  0.5553D+01
( 9,1)->(10,1)
 1 1 1.5 2.5 0.5   -21.4144   4.6  0.2991   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02  0.4015D+02
 2 1 1.5 1.5 0.5   -14.5239   4.5  0.0488   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.8578D+02
 3 1 1.5 2.5 1.5    -7.6655   4.6  0.4190   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.4441D+02
 4 1 0.5 0.5 1.5    -5.1401   9.1  0.9925   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.38273D+01 -0.30404D-02  0.12231D+03  0.36538D+00  0.27500D-03  0.20155D-02  0.8813D+01
 5 1 1.5 2.5 2.5    -1.1196   4.6  0.2800    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.2720D+00
 6 1 1.5 1.5 1.5    -0.7750   4.5  0.3165   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.1220D+01
 7 1 0.5 1.5 1.5     1.7544   9.1  0.4956   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03 -0.1300D+00
 8 1 1.5 1.5 2.5     5.7709   4.5  0.6284    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.4536D+02
 9 1 0.5 1.5 0.5     8.2860   9.1  0.4963    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03 -0.8417D+01
10 1 1.5 0.5 1.5    13.7571   4.6  0.0976   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.8645D+02
11 1 1.5 0.5 2.5    20.3030   4.6  0.8969    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.4232D+02
( 9,1)->(10,3)
 1 1 1.5 2.5 1.5   -36.3902   4.8  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02  0.2451D+02
 2 1 1.5 1.5 1.5   -29.4997   4.7  0.1197   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.7014D+02
 3 1 1.5 2.5 2.5   -18.6883   4.5  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.7261D+01
 4 1 1.5 0.5 1.5   -14.9676   4.8  0.5980   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.1753D+02
 5 1 1.5 1.5 2.5   -11.7978   4.5  0.3615   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.3837D+02
 6 1 0.5 1.5 3.5    -4.2932   9.1  0.8519   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03  0.3048D+01
 7 1 1.5 2.5 3.5    -1.9908   4.5  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02 -0.4140D+02
 8 1 1.5 0.5 2.5     2.7343   4.5  0.4014   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10800D+02 -0.40885D-02 -0.60842D+02  0.38959D+01 -0.19798D-02 -0.14514D-01 -0.4930D+02
 9 1 0.5 0.5 2.5     3.6651   9.1  0.9891    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.38273D+01 -0.30404D-02  0.12231D+03  0.36538D+00  0.27500D-03  0.20155D-02 -0.2747D+01
10 1 1.5 1.5 3.5     4.8997   4.5  0.5141    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.35901D+01 -0.17554D-02 -0.60996D+02 -0.33038D+01  0.14376D-02  0.10539D-01  0.4230D+01
11 1 0.5 1.5 2.5    10.5596   9.1  0.1431    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.33821D+01  0.17555D-02  0.12246D+03 -0.10520D+00 -0.73501D-04 -0.53999D-03 -0.1169D+02
12 1 1.5 2.5 4.5    11.2496   4.7  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.69722D+01  0.23764D-02 -0.61469D+02  0.85225D+00 -0.34095D-03 -0.24997D-02  0.5113D+01
( 9,3)->(10,1)
 1 1 1.5 4.5 2.5   -14.1915   4.7  1.0000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.20741D+02  0.70438D-02 -0.61333D+02  0.14111D+01 -0.56166D-03 -0.40880D-02 -0.5825D+01
 2 1 0.5 2.5 1.5    -7.4262   9.0  0.2222   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03   -0.31388D+01 -0.52955D-02  0.11920D+03  0.49859D+00  0.41551D-03  0.30275D-02  0.1235D+02
 3 1 1.5 3.5 1.5    -6.8522   4.5  0.5993   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02 -0.1770D+01
 4 1 1.5 2.5 0.5    -2.9951   4.5  0.3118   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03  0.4689D+02
 5 1 0.5 2.5 0.5    -0.8946   9.0  0.7682    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.31388D+01 -0.52955D-02  0.11920D+03  0.49859D+00  0.41551D-03  0.30275D-02  0.4063D+01
 6 1 1.5 3.5 2.5    -0.3063   4.5  0.3947    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02  0.4237D+02
 7 1 0.5 3.5 1.5     8.2272   9.1  0.9931   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.12292D+02  0.55629D-02  0.12024D+03 -0.31639D+00 -0.20700D-03 -0.15090D-02 -0.3520D+01
 8 1 1.5 2.5 1.5    10.7538   4.5  0.5616   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03 -0.3767D+02
 9 1 1.5 1.5 0.5    15.8624   4.8  0.6978   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02  0.1457D+02
10 1 1.5 2.5 2.5    17.2997   4.5  0.1177    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03  0.6464D+01
11 1 1.5 1.5 1.5    29.6113   4.8  0.2793   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02 -0.6999D+02
12 1 1.5 1.5 2.5    36.1572   4.8  0.0200    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02 -0.2586D+02
( 9,3)->(10,3)
 1 1 1.5 3.5 1.5   -35.5769   4.7  0.0282   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02  0.6715D+02
 2 1 1.5 4.5 2.5   -31.7602   4.6  0.0176   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.20741D+02  0.70438D-02 -0.61333D+02  0.14111D+01 -0.56166D-03 -0.40880D-02 -0.1281D+02
 3 1 1.5 2.5 1.5   -17.9709   4.7  0.3028   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03  0.3125D+02
 4 1 1.5 3.5 2.5   -17.8750   4.4  0.2980   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02  0.3538D+02
 5 1 1.5 4.5 3.5   -15.0627   4.6  0.2156    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.20741D+02  0.70438D-02 -0.61333D+02  0.14111D+01 -0.56166D-03 -0.40880D-02 -0.4695D+02
 6 1 0.5 2.5 3.5   -13.4738   8.9  0.1457   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02   -0.31388D+01 -0.52955D-02  0.11920D+03  0.49859D+00  0.41551D-03  0.30275D-02  0.1553D+02
 7 1 1.5 4.5 4.5    -1.8223   4.8  0.7639    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.20741D+02  0.70438D-02 -0.61333D+02  0.14111D+01 -0.56166D-03 -0.40880D-02 -0.4400D+00
 8 1 1.5 3.5 3.5    -1.1775   4.4  0.4019    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02  0.1240D+01
 9 1 1.5 2.5 2.5    -0.2690   4.4  0.2670   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03 -0.5250D+00
10 1 1.5 1.5 1.5     0.8866   5.0  0.4800   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02 -0.1070D+01
11 1 0.5 2.5 2.5     1.3790   8.9  0.8433    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.31388D+01 -0.52955D-02  0.11920D+03  0.49859D+00  0.41551D-03  0.30275D-02  0.7900D+00
12 1 0.5 3.5 3.5     2.1796   9.0  0.8853   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.12292D+02  0.55629D-02  0.12024D+03 -0.31639D+00 -0.20700D-03 -0.15090D-02 -0.3420D+00
13 1 1.5 3.5 4.5    12.0629   4.6  0.2692    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.53786D+01 -0.86669D-03 -0.58902D+02 -0.25058D+01  0.13306D-02  0.96851D-02  0.4775D+02
14 1 1.5 2.5 3.5    16.4285   4.4  0.3972    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03 -0.3466D+02
15 1 0.5 3.5 2.5    17.0324   9.0  0.1093    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.12292D+02  0.55629D-02  0.12024D+03 -0.31639D+00 -0.20700D-03 -0.15090D-02 -0.1508D+02
16 1 1.5 1.5 2.5    18.5885   4.8  0.4549   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02 -0.3284D+02
17 1 1.5 2.5 4.5    29.6689   4.6  0.0292    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.10053D+02 -0.64446D-02 -0.57871D+02 -0.13452D+01 -0.78950D-04 -0.57465D-03  0.1185D+02
18 1 1.5 1.5 3.5    35.2860   4.8  0.0564    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.27655D+02 -0.93917D-02 -0.61333D+02  0.33865D+01 -0.13480D-02 -0.98110D-02 -0.6698D+02
(10,1)->(10,3)
 1 1 1.5 2.5 1.5   -35.2706   4.7  0.0057   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02   -0.65987D+01  0.22731D-02 -0.60676D+02  0.80543D+00 -0.32564D-03 -0.24221D-02  0.2478D+02
 2 1 1.5 1.5 1.5   -28.7247   4.7  0.1197   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.34385D+01 -0.16728D-02 -0.60245D+02 -0.31266D+01  0.13702D-02  0.10192D-01  0.6892D+02
 3 1 1.5 2.5 2.5   -17.5687   4.5  0.0505   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03   -0.65987D+01  0.22731D-02 -0.60676D+02  0.80543D+00 -0.32564D-03 -0.24221D-02 -0.6989D+01
 4 1 1.5 0.5 1.5   -14.9758   4.7  0.5981   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.10259D+02 -0.39052D-02 -0.60113D+02  0.36983D+01 -0.18790D-02 -0.13975D-01 -0.1564D+02
 5 1 1.5 1.5 2.5   -11.0228   4.5  0.3615   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.34385D+01 -0.16728D-02 -0.60245D+02 -0.31266D+01  0.13702D-02  0.10192D-01  0.3715D+02
 6 1 0.5 1.5 3.5    -6.0476   9.0  0.8518   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.31603D+01  0.16730D-02  0.12092D+03 -0.95081D-01 -0.67501D-04 -0.50301D-03  0.3178D+01
 7 1 1.5 2.5 3.5    -0.8712   4.5  0.2258    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.65987D+01  0.22731D-02 -0.60676D+02  0.80543D+00 -0.32564D-03 -0.24221D-02 -0.4112D+02
 8 1 0.5 0.5 2.5     2.2736   9.0  0.9889    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.36603D+01 -0.29139D-02  0.12079D+03  0.32883D+00  0.25100D-03  0.18650D-02 -0.3273D+01
 9 1 1.5 0.5 2.5     2.7261   4.5  0.4011   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.10259D+02 -0.39052D-02 -0.60113D+02  0.36983D+01 -0.18790D-02 -0.13975D-01 -0.4741D+02
10 1 1.5 1.5 3.5     5.6747   4.5  0.5139    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02    0.34385D+01 -0.16728D-02 -0.60245D+02 -0.31266D+01  0.13702D-02  0.10192D-01  0.3010D+01
11 1 0.5 1.5 2.5     8.8052   9.0  0.1430    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02    0.31603D+01  0.16730D-02  0.12092D+03 -0.95081D-01 -0.67501D-04 -0.50301D-03 -0.1156D+02
12 1 1.5 2.5 4.5    12.3692   4.7  0.7143    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02   -0.65987D+01  0.22731D-02 -0.60676D+02  0.80543D+00 -0.32564D-03 -0.24221D-02  0.5385D+01


==> anc/d2plus-Heff.lst <==
 0 0  0.000000000D+00  0.000000000D+00  0.142533137D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 1 0  0.000000000D+00  0.000000000D+00  0.139837163D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 2 0  0.000000000D+00  0.000000000D+00  0.137286186D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 3 0  0.000000000D+00  0.000000000D+00  0.134873459D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 4 0  0.000000000D+00  0.000000000D+00  0.132592827D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 5 0  0.000000000D+00  0.000000000D+00  0.130438692D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 6 0  0.000000000D+00  0.000000000D+00  0.128405951D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 7 0  0.000000000D+00  0.000000000D+00  0.126490011D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 8 0  0.000000000D+00  0.000000000D+00  0.124686716D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 9 0  0.000000000D+00  0.000000000D+00  0.122992322D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
10 0  0.000000000D+00  0.000000000D+00  0.121403527D+03  0.000000000D+00  0.000000000D+00  0.000000000D+00
 0 1  0.214598829D+02 -0.321517948D-02  0.142447996D+03  0.132980369D+01 -0.471442661D-03  0.567068061D-02
 1 1  0.205231220D+02 -0.312947307D-02  0.139755897D+03  0.126978009D+01 -0.457403220D-03  0.566924286D-02
 2 1  0.196183222D+02 -0.304184979D-02  0.137208642D+03  0.121190639D+01 -0.443278643D-03  0.564718614D-02
 3 1  0.187423450D+02 -0.295243663D-02  0.134799502D+03  0.115599532D+01 -0.429060533D-03  0.560575071D-02
 4 1  0.178923205D+02 -0.286128394D-02  0.132522340D+03  0.110186967D+01 -0.414737792D-03  0.554599920D-02
 5 1  0.170659919D+02 -0.276821464D-02  0.130371566D+03  0.104935885D+01 -0.400296634D-03  0.546884571D-02
 6 1  0.162604718D+02 -0.267328894D-02  0.128342088D+03  0.998298931D+00 -0.385720564D-03  0.537505416D-02
 7 1  0.154732965D+02 -0.257643365D-02  0.126429315D+03  0.948530888D+00 -0.370990306D-03  0.526525082D-02
 8 1  0.147021444D+02 -0.247752721D-02  0.124629093D+03  0.899898775D+00 -0.356083683D-03  0.513993460D-02
 9 1  0.139444245D+02 -0.237646264D-02  0.122937730D+03  0.852249681D+00 -0.340975450D-03  0.499947165D-02
10 1  0.131974468D+02 -0.227313587D-02  0.121351869D+03  0.805430760D+00 -0.325637058D-03  0.484411147D-02
 0 2  0.213954711D+02 -0.320206571D-02  0.142278326D+03  0.315885988D+00 -0.111798735D-03  0.134037692D-02
 1 2  0.204612084D+02 -0.311645128D-02  0.139593949D+03  0.301623286D+00 -0.108462474D-03  0.134002705D-02
 2 2  0.195585954D+02 -0.302901137D-02  0.137054126D+03  0.287870589D+00 -0.105106297D-03  0.133479575D-02
 3 2  0.186847299D+02 -0.293977287D-02  0.134652129D+03  0.274583424D+00 -0.101728168D-03  0.132497609D-02
 4 2  0.178368364D+02 -0.284874617D-02  0.132381890D+03  0.261719745D+00 -0.983254119D-04  0.131081872D-02
 5 2  0.170122555D+02 -0.275595742D-02  0.130237843D+03  0.249239025D+00 -0.948947159D-04  0.129253944D-02
 6 2  0.162086572D+02 -0.266115854D-02  0.128214825D+03  0.237102085D+00 -0.914321243D-04  0.127032041D-02
 7 2  0.154232851D+02 -0.256448359D-02  0.126308367D+03  0.225271340D+00 -0.879330212D-04  0.124430751D-02
 8 2  0.146536386D+02 -0.246582715D-02  0.124514301D+03  0.213709615D+00 -0.843921012D-04  0.121461900D-02
 9 2  0.138974206D+02 -0.236498075D-02  0.122828943D+03  0.202380500D+00 -0.808033280D-04  0.118134121D-02
10 2  0.131520980D+02 -0.226183649D-02  0.121248999D+03  0.191247651D+00 -0.771598789D-04  0.114453223D-02
 0 3  0.212995014D+02 -0.318255664D-02  0.142025349D+03  0.146902337D+00 -0.518606598D-04  0.618728702D-03
 1 3  0.203688057D+02 -0.309713543D-02  0.139352505D+03  0.140266332D+00 -0.503082646D-04  0.618561221D-03
 2 3  0.194695603D+02 -0.300991363D-02  0.136823771D+03  0.133867037D+00 -0.487468175D-04  0.616134858D-03
 3 3  0.185989100D+02 -0.292091703D-02  0.134432478D+03  0.127683814D+00 -0.471753435D-04  0.611584537D-03
 4 3  0.177540580D+02 -0.283015143D-02  0.132172540D+03  0.121696988D+00 -0.455925708D-04  0.605026851D-03
 5 3  0.169324362D+02 -0.273757240D-02  0.130038451D+03  0.115887777D+00 -0.439969326D-04  0.596560705D-03
 6 3  0.161314379D+02 -0.264314565D-02  0.128025156D+03  0.110237996D+00 -0.423865637D-04  0.586269631D-03
 7 3  0.153485876D+02 -0.254679504D-02  0.126128126D+03  0.104730024D+00 -0.407592916D-04  0.574221713D-03
 8 3  0.145813621D+02 -0.244844955D-02  0.124343252D+03  0.993466266D-01 -0.391126228D-04  0.560470590D-03
 9 3  0.138274569D+02 -0.234792745D-02  0.122666893D+03  0.940707802D-01 -0.374437229D-04  0.545056194D-03
10 3  0.130843306D+02 -0.224511297D-02  0.121095758D+03  0.888855103D-01 -0.357493899D-04  0.528005128D-03
 0 4  0.211726700D+02 -0.315685088D-02  0.141690861D+03  0.854565808D-01 -0.300677676D-04  0.356385287D-03
 1 4  0.202466908D+02 -0.307168865D-02  0.139033295D+03  0.815937999D-01 -0.291640530D-04  0.356285191D-03
 2 4  0.193519109D+02 -0.298475752D-02  0.136519249D+03  0.778683545D-01 -0.282552308D-04  0.354879594D-03
 3 4  0.184854958D+02 -0.289607980D-02  0.134142108D+03  0.742682367D-01 -0.273407119D-04  0.352246232D-03
 4 4  0.176446388D+02 -0.280566791D-02  0.131895843D+03  0.707820071D-01 -0.264197356D-04  0.348452148D-03
 5 4  0.168267890D+02 -0.271346852D-02  0.129774999D+03  0.673987314D-01 -0.254913702D-04  0.343554240D-03
 6 4  0.160293885D+02 -0.261943576D-02  0.127774542D+03  0.641077873D-01 -0.245545108D-04  0.337600746D-03
 7 4  0.152499510D+02 -0.252348792D-02  0.125890005D+03  0.608989270D-01 -0.236078736D-04  0.330630560D-03
 8 4  0.144858791D+02 -0.242557594D-02  0.124117303D+03  0.577620882D-01 -0.226499879D-04  0.322674472D-03
 9 4  0.137349572D+02 -0.232550490D-02  0.122452864D+03  0.546873518D-01 -0.216791837D-04  0.313755097D-03
10 4  0.129946963D+02 -0.222314292D-02  0.120893423D+03  0.516647616D-01 -0.206935757D-04  0.303887787D-03


==> anc/d2plus-hfs-evnL.lst <==
  1  0 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  2  0 0  2. 1.5 1.5 -213.7997  11.3    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.21380D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  3  0 0  2. 2.5 2.5  142.5331   7.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.14253D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  4  1 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  5  1 0  2. 1.5 1.5 -209.7557  11.1    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.20976D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  6  1 0  2. 2.5 2.5  139.8372   7.4    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.13984D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  7  2 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  8  2 0  2. 1.5 1.5 -205.9293  10.9    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.20593D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
  9  2 0  2. 2.5 2.5  137.2862   7.3    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.13729D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 10  3 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 11  3 0  2. 1.5 1.5 -202.3102  10.7    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.20231D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 12  3 0  2. 2.5 2.5  134.8735   7.1    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.13487D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 13  4 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 14  4 0  2. 1.5 1.5 -198.8892  10.5    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.19889D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 15  4 0  2. 2.5 2.5  132.5928   7.0    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.13259D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 16  5 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 17  5 0  2. 1.5 1.5 -195.6580  10.4    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.19566D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 18  5 0  2. 2.5 2.5  130.4387   6.9    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.13044D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 19  6 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 20  6 0  2. 1.5 1.5 -192.6089  10.2    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.19261D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 21  6 0  2. 2.5 2.5  128.4059   6.8    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.12841D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 22  7 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 23  7 0  2. 1.5 1.5 -189.7350  10.1    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.18974D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 24  7 0  2. 2.5 2.5  126.4900   6.7    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.12649D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 25  8 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 26  8 0  2. 1.5 1.5 -187.0301   9.9    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.18703D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 27  8 0  2. 2.5 2.5  124.6867   6.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.12469D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 28  9 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 29  9 0  2. 1.5 1.5 -184.4885   9.8    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.18449D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 30  9 0  2. 2.5 2.5  122.9923   6.5    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.12299D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 31 10 0  0. 0.5 0.5    0.0000   0.0    1.00000  0.00000  0.00000  0.00000  0.00000    0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 32 10 0  2. 1.5 1.5 -182.1053   9.7    0.00000  0.00000  0.00000  1.00000  0.00000    0.00000D+00  0.00000D+00 -0.18211D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 33 10 0  2. 2.5 2.5  121.4035   6.4    0.00000  0.00000  0.00000  0.00000  1.00000    0.00000D+00  0.00000D+00  0.12140D+03  0.00000D+00  0.00000D+00  0.00000D+00    0.0000D+00
 34  0 2  2. 1.5 0.5 -190.9858  11.3    0.00000  0.00000  0.00000  0.99863 -0.05238    0.18024D+02  0.17128D-01 -0.21244D+03  0.34302D+01  0.31675D-02 -0.18990D-01   -0.6645D-01
 35  0 2  2. 2.5 0.5  102.5153   7.7    0.00000  0.00000  0.00000  0.05238  0.99863   -0.28721D+02  0.18094D-01  0.14130D+03 -0.10064D+02  0.38755D-02 -0.23231D-01   -0.8129D-01
 36  0 2  2. 1.5 1.5 -202.7161  11.2   -0.00012  0.00000  0.00000  0.99664 -0.08194    0.93903D+01  0.11065D-01 -0.21103D+03 -0.10894D+01 -0.24250D-03  0.14465D-02    0.5062D-02
 37  0 2  2. 2.5 1.5  117.1075   7.5   -0.00007  0.00000  0.00000  0.08194  0.99664   -0.20088D+02  0.14551D-01  0.13989D+03 -0.27012D+01  0.15840D-02 -0.94920D-02   -0.3321D-01
 38  0 2  0. 0.5 1.5  -32.0932   1.7    1.00000  0.00000  0.00000  0.00012  0.00006   -0.32093D+02  0.00000D+00 -0.27500D-05  0.50002D-07  0.25000D-06  0.29500D-05    0.1030D-04
 39  0 2  2. 1.5 2.5 -216.4331  11.2    0.00004  0.00000  0.00000  0.99669 -0.08128   -0.21195D+01  0.13370D-02 -0.21107D+03 -0.32599D+01 -0.24500D-02  0.14685D-01    0.5139D-01
 40  0 2  2. 2.5 2.5  135.5719   7.4   -0.00019  0.00000  0.00000  0.08128  0.99669   -0.85783D+01  0.82697D-02  0.13993D+03  0.42076D+01 -0.12390D-02  0.74380D-02    0.2603D-01
 41  0 2  0. 0.5 2.5   21.3955   1.1    1.00000  0.00000  0.00000 -0.00002  0.00019    0.21395D+02  0.00000D+00  0.49999D-05  0.10000D-06 -0.60000D-06 -0.68000D-05   -0.2385D-04
 42  0 2  2. 1.5 3.5 -226.2554  11.3    0.00000  0.00000  0.00000  0.99852 -0.05446   -0.15585D+02 -0.11915D-01 -0.21236D+03  0.17094D+01  0.10605D-02 -0.63596D-02   -0.2225D-01
 43  0 2  2. 2.5 3.5  151.9937   7.5    0.00000  0.00000  0.00000  0.05446  0.99852    0.48872D+01 -0.89350D-03  0.14122D+03  0.58717D+01 -0.24026D-02  0.14401D-01    0.5039D-01
 44  0 2  2. 2.5 4.5  159.8637   7.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.21395D+02 -0.12809D-01  0.14228D+03 -0.37906D+01  0.13415D-02 -0.80425D-02   -0.2814D-01
 45  1 2  2. 1.5 0.5 -187.9209  11.1    0.00000  0.00000  0.00000  0.99871 -0.05076    0.17278D+02  0.16676D-01 -0.20850D+03  0.32925D+01  0.30765D-02 -0.19007D-01   -0.6651D-01
 46  1 2  2. 2.5 0.5  101.5581   7.5    0.00000  0.00000  0.00000  0.05076  0.99871   -0.27508D+02  0.17605D-01  0.13869D+03 -0.96266D+01  0.37565D-02 -0.23204D-01   -0.8120D-01
 47  1 2  2. 1.5 1.5 -199.0974  11.0   -0.00012  0.00000  0.00000  0.99682 -0.07963    0.90793D+01  0.10781D-01 -0.20717D+03 -0.10103D+01 -0.22900D-03  0.14070D-02    0.4922D-02
 48  1 2  2. 2.5 1.5  115.4686   7.4   -0.00007  0.00000  0.00000  0.07963  0.99682   -0.19310D+02  0.14150D-01  0.13738D+03 -0.26091D+01  0.15300D-02 -0.94500D-02   -0.3307D-01
 49  1 2  0. 0.5 1.5  -30.6918   1.6    1.00000  0.00000  0.00000  0.00013  0.00007   -0.30692D+02  0.00000D+00 -0.27000D-05  0.10000D-06  0.20000D-06  0.29000D-05    0.1025D-04
 50  1 2  2. 1.5 2.5 -212.2125  11.0    0.00004  0.00000  0.00000  0.99686 -0.07921   -0.19214D+01  0.13145D-02 -0.20720D+03 -0.31037D+01 -0.23745D-02  0.14667D-01    0.5132D-01
 51  1 2  2. 2.5 2.5  133.1177   7.3   -0.00019  0.00000  0.00000  0.07921  0.99686   -0.83093D+01  0.80351D-02  0.13740D+03  0.40086D+01 -0.12040D-02  0.74506D-02    0.2607D-01
 52  1 2  0. 0.5 2.5   20.4612   1.1    1.00000  0.00000  0.00000 -0.00002  0.00019    0.20461D+02  0.00000D+00  0.50500D-05  0.10000D-06 -0.55000D-06 -0.68500D-05   -0.2405D-04
 53  1 2  2. 1.5 3.5 -221.6457  11.1    0.00000  0.00000  0.00000  0.99858 -0.05319   -0.14844D+02 -0.11588D-01 -0.20840D+03  0.16192D+01  0.10270D-02 -0.63419D-02   -0.2219D-01
 54  1 2  2. 2.5 3.5  148.8514   7.4    0.00000  0.00000  0.00000  0.05319  0.99858    0.46136D+01 -0.87750D-03  0.13861D+03  0.56198D+01 -0.23285D-02  0.14383D-01    0.5033D-01
 55  1 2  2. 2.5 4.5  156.4165   7.5    0.00000  0.00000  0.00000  0.00000  1.00000    0.20461D+02 -0.12466D-01  0.13959D+03 -0.36195D+01  0.13015D-02 -0.80400D-02   -0.2813D-01
 56  2 2  2. 1.5 0.5 -185.0410  10.9    0.00000  0.00000  0.00000  0.99879 -0.04913    0.16554D+02  0.16212D-01 -0.20476D+03  0.31591D+01  0.29850D-02 -0.18954D-01   -0.6632D-01
 57  2 2  2. 2.5 0.5  100.6873   7.4    0.00000  0.00000  0.00000  0.04913  0.99879   -0.26334D+02  0.17107D-01  0.13623D+03 -0.92044D+01  0.36365D-02 -0.23092D-01   -0.8080D-01
 58  2 2  2. 1.5 1.5 -195.6844  10.8   -0.00012  0.00000  0.00000  0.99701 -0.07728    0.87742D+01  0.10492D-01 -0.20354D+03 -0.93544D+00 -0.21550D-03  0.13615D-02    0.4764D-02
 59  2 2  2. 2.5 1.5  113.9411   7.2   -0.00008  0.00000  0.00000  0.07728  0.99701   -0.18553D+02  0.13741D-01  0.13501D+03 -0.25190D+01  0.14765D-02 -0.93735D-02   -0.3280D-01
 60  2 2  0. 0.5 1.5  -29.3379   1.6    1.00000  0.00000  0.00000  0.00013  0.00007   -0.29338D+02  0.00000D+00 -0.26499D-05  0.50000D-07  0.25000D-06  0.29000D-05    0.1020D-04
 61  2 2  2. 1.5 2.5 -208.2179  10.8    0.00004  0.00000  0.00000  0.99702 -0.07710   -0.17340D+01  0.12910D-02 -0.20354D+03 -0.29533D+01 -0.22990D-02  0.14595D-01    0.5107D-01
 62  2 2  2. 2.5 2.5  130.8028   7.2   -0.00019  0.00000  0.00000  0.07710  0.99702   -0.80452D+01  0.77961D-02  0.13502D+03  0.38169D+01 -0.11695D-02  0.74365D-02    0.2602D-01
 63  2 2  0. 0.5 2.5   19.5586   1.0    1.00000  0.00000  0.00000 -0.00002  0.00019    0.19559D+02  0.00000D+00  0.49500D-05  0.10000D-06 -0.55000D-06 -0.68500D-05   -0.2405D-04
 64  2 2  2. 1.5 3.5 -217.2733  10.9    0.00000  0.00000  0.00000  0.99865 -0.05189   -0.14130D+02 -0.11255D-01 -0.20466D+03  0.15327D+01  0.99250D-03 -0.63014D-02   -0.2205D-01
 65  2 2  2. 2.5 3.5  145.8704   7.2    0.00000  0.00000  0.00000  0.05189  0.99865    0.43512D+01 -0.86100D-03  0.13613D+03  0.53763D+01 -0.22535D-02  0.14310D-01    0.5007D-01
 66  2 2  2. 2.5 4.5  153.1394   7.3    0.00000  0.00000  0.00000  0.00000  1.00000    0.19559D+02 -0.12116D-01  0.13705D+03 -0.34544D+01  0.12615D-02 -0.80085D-02   -0.2802D-01
 67  3 2  2. 1.5 0.5 -182.3391  10.7    0.00000  0.00000  0.00000  0.99887 -0.04748    0.15851D+02  0.15740D-01 -0.20122D+03  0.30292D+01  0.28925D-02 -0.18836D-01   -0.6591D-01
 68  3 2  2. 2.5 0.5   99.9015   7.2    0.00000  0.00000  0.00000  0.04748  0.99887   -0.25193D+02  0.16598D-01  0.13389D+03 -0.87955D+01  0.35164D-02 -0.22900D-01   -0.8013D-01
 69  3 2  2. 1.5 1.5 -192.4682  10.6   -0.00012  0.00000  0.00000  0.99719 -0.07491    0.84743D+01  0.10194D-01 -0.20009D+03 -0.86442D+00 -0.20200D-03  0.13120D-02    0.4589D-02
 70  3 2  2. 2.5 1.5  112.5215   7.1   -0.00008  0.00000  0.00000  0.07491  0.99719   -0.17817D+02  0.13325D-01  0.13276D+03 -0.24306D+01  0.14230D-02 -0.92645D-02   -0.3242D-01
 71  3 2  0. 0.5 1.5  -28.0271   1.5    1.00000  0.00000  0.00000  0.00013  0.00007   -0.28027D+02  0.00000D+00 -0.25500D-05  0.50002D-07  0.25000D-06  0.28500D-05    0.1000D-04
 72  3 2  2. 1.5 2.5 -204.4385  10.6    0.00004  0.00000  0.00000  0.99719 -0.07495   -0.15566D+01  0.12665D-02 -0.20009D+03 -0.28082D+01 -0.22225D-02  0.14473D-01    0.5064D-01
 73  3 2  2. 2.5 2.5  128.6211   7.1   -0.00019  0.00000  0.00000  0.07495  0.99719   -0.77857D+01  0.75529D-02  0.13276D+03  0.36319D+01 -0.11340D-02  0.73965D-02    0.2588D-01
 74  3 2  0. 0.5 2.5   18.6847   1.0    1.00000  0.00000  0.00000 -0.00002  0.00019    0.18685D+02  0.00000D+00  0.49000D-05  0.10000D-06 -0.50000D-06 -0.68000D-05   -0.2380D-04
 75  3 2  2. 1.5 3.5 -213.1261  10.7    0.00000  0.00000  0.00000  0.99872 -0.05056   -0.13442D+02 -0.10915D-01 -0.20112D+03  0.14495D+01  0.95800D-03 -0.62385D-02   -0.2183D-01
 76  3 2  2. 2.5 3.5  143.0427   7.1    0.00000  0.00000  0.00000  0.05056  0.99872    0.40992D+01 -0.84401D-03  0.13379D+03  0.51405D+01 -0.21790D-02  0.14188D-01    0.4965D-01
 77  3 2  2. 2.5 4.5  150.0234   7.2    0.00000  0.00000  0.00000  0.00000  1.00000    0.18685D+02 -0.11759D-01  0.13465D+03 -0.32950D+01  0.12210D-02 -0.79500D-02   -0.2782D-01
 78  4 2  2. 1.5 0.5 -179.8090  10.5    0.00000  0.00000  0.00000  0.99895 -0.04583    0.15167D+02  0.15257D-01 -0.19787D+03  0.29025D+01  0.27990D-02 -0.18657D-01   -0.6528D-01
 79  4 2  2. 2.5 0.5   99.1997   7.1    0.00000  0.00000  0.00000  0.04583  0.99895   -0.24085D+02  0.16079D-01  0.13169D+03 -0.83986D+01  0.33955D-02 -0.22634D-01   -0.7920D-01
 80  4 2  2. 1.5 1.5 -189.4408  10.4   -0.00012  0.00000  0.00000  0.99737 -0.07250    0.81785D+01  0.98894D-02 -0.19684D+03 -0.79704D+00 -0.18950D-03  0.12575D-02    0.4399D-02
 81  4 2  2. 2.5 1.5  111.2069   7.0   -0.00008  0.00000  0.00000  0.07250  0.99737   -0.17097D+02  0.12901D-01  0.13064D+03 -0.23436D+01  0.13695D-02 -0.91255D-02   -0.3193D-01
 82  4 2  0. 0.5 1.5  -26.7553   1.4    1.00000  0.00000  0.00000  0.00013  0.00007   -0.26755D+02  0.00000D+00 -0.25000D-05  0.10000D-06  0.20000D-06  0.28000D-05    0.9750D-05
 83  4 2  2. 1.5 2.5 -200.8645  10.4    0.00004  0.00000  0.00000  0.99735 -0.07276   -0.13888D+01  0.12405D-02 -0.19683D+03 -0.26682D+01 -0.21455D-02  0.14302D-01    0.5005D-01
 84  4 2  2. 2.5 2.5  126.5672   6.9   -0.00019  0.00000  0.00000  0.07276  0.99735   -0.75296D+01  0.73059D-02  0.13063D+03  0.34534D+01 -0.10985D-02  0.73325D-02    0.2566D-01
 85  4 2  0. 0.5 2.5   17.8368   0.9    1.00000  0.00000  0.00000 -0.00003  0.00019    0.17837D+02  0.00000D+00  0.48000D-05  0.10000D-06 -0.50000D-06 -0.67000D-05   -0.2345D-04
 86  4 2  2. 1.5 3.5 -209.1935  10.5    0.00000  0.00000  0.00000  0.99879 -0.04919   -0.12775D+02 -0.10569D-01 -0.19778D+03  0.13694D+01  0.92350D-03 -0.61555D-02   -0.2154D-01
 87  4 2  2. 2.5 3.5  140.3607   7.0    0.00000  0.00000  0.00000  0.04919  0.99879    0.38567D+01 -0.82551D-03  0.13158D+03  0.49120D+01 -0.21035D-02  0.14021D-01    0.4906D-01
 88  4 2  2. 2.5 4.5  147.0600   7.1    0.00000  0.00000  0.00000  0.00000  1.00000    0.17837D+02 -0.11395D-01  0.13238D+03 -0.31406D+01  0.11800D-02 -0.78650D-02   -0.2752D-01
 89  5 2  2. 1.5 0.5 -177.4448  10.3    0.00000  0.00000  0.00000  0.99903 -0.04415    0.14499D+02  0.14764D-01 -0.19472D+03  0.27785D+01  0.27045D-02 -0.18419D-01   -0.6445D-01
 90  5 2  2. 2.5 0.5   98.5813   7.0    0.00000  0.00000  0.00000  0.04415  0.99903   -0.23006D+02  0.15551D-01  0.12960D+03 -0.80125D+01  0.32739D-02 -0.22296D-01   -0.7802D-01
 91  5 2  2. 1.5 1.5 -186.5951  10.3   -0.00012  0.00000  0.00000  0.99754 -0.07006    0.78862D+01  0.95789D-02 -0.19375D+03 -0.73304D+00 -0.17700D-03  0.11990D-02    0.4197D-02
 92  5 2  2. 2.5 1.5  109.9946   6.9   -0.00008  0.00000  0.00000  0.07006  0.99754   -0.16392D+02  0.12469D-01  0.12864D+03 -0.22578D+01  0.13155D-02 -0.89570D-02   -0.3134D-01
 93  5 2  0. 0.5 1.5  -25.5184   1.4    1.00000  0.00000  0.00000  0.00013  0.00007   -0.25518D+02  0.00000D+00 -0.24000D-05  0.10000D-06  0.20000D-06  0.27000D-05    0.9450D-05
 94  5 2  2. 1.5 2.5 -197.4872  10.3    0.00004  0.00000  0.00000  0.99751 -0.07051   -0.12299D+01  0.12130D-02 -0.19374D+03 -0.25328D+01 -0.20685D-02  0.14087D-01    0.4929D-01
 95  5 2  2. 2.5 2.5  124.6363   6.8   -0.00019  0.00000  0.00000  0.07051  0.99751   -0.72763D+01  0.70550D-02  0.12862D+03  0.32805D+01 -0.10625D-02  0.72460D-02    0.2535D-01
 96  5 2  0. 0.5 2.5   17.0123   0.9    1.00000  0.00000  0.00000 -0.00003  0.00019    0.17012D+02  0.00000D+00  0.46500D-05  0.10000D-06 -0.50000D-06 -0.65499D-05   -0.2290D-04
 97  5 2  2. 1.5 3.5 -205.4654  10.3    0.00000  0.00000  0.00000  0.99886 -0.04779   -0.12129D+02 -0.10217D-01 -0.19461D+03  0.12923D+01  0.88900D-03 -0.60524D-02   -0.2118D-01
 98  5 2  2. 2.5 3.5  137.8177   6.9    0.00000  0.00000  0.00000  0.04779  0.99886    0.36229D+01 -0.80650D-03  0.12949D+03  0.46894D+01 -0.20275D-02  0.13807D-01    0.4831D-01
 99  5 2  2. 2.5 4.5  144.2416   7.0    0.00000  0.00000  0.00000  0.00000  1.00000    0.17012D+02 -0.11024D-01  0.13024D+03 -0.29909D+01  0.11385D-02 -0.77555D-02   -0.2714D-01
100  6 2  2. 1.5 0.5 -175.2414  10.2    0.00000  0.00000  0.00000  0.99910 -0.04247    0.13847D+02  0.14261D-01 -0.19175D+03  0.26572D+01  0.26090D-02 -0.18124D-01   -0.6342D-01
101  6 2  2. 2.5 0.5   98.0456   6.9    0.00000  0.00000  0.00000  0.04247  0.99910   -0.21951D+02  0.15012D-01  0.12764D+03 -0.76363D+01  0.31512D-02 -0.21891D-01   -0.7660D-01
102  6 2  2. 1.5 1.5 -183.9244  10.1   -0.00012  0.00000  0.00000  0.99771 -0.06757    0.75963D+01  0.92611D-02 -0.19086D+03 -0.67223D+00 -0.16500D-03  0.11385D-02    0.3984D-02
103  6 2  2. 2.5 1.5  108.8821   6.8   -0.00008  0.00000  0.00000  0.06757  0.99771   -0.15701D+02  0.12028D-01  0.12675D+03 -0.21730D+01  0.12615D-02 -0.87625D-02   -0.3066D-01
104  6 2  0. 0.5 1.5  -24.3130   1.3    1.00000  0.00000  0.00000  0.00012  0.00007   -0.24313D+02  0.00000D+00 -0.22500D-05  0.50000D-07  0.20000D-06  0.26000D-05    0.9000D-05
105  6 2  2. 1.5 2.5 -194.2982  10.1    0.00004  0.00000  0.00000  0.99767 -0.06822   -0.10796D+01  0.11840D-02 -0.19083D+03 -0.24011D+01 -0.19910D-02  0.13830D-01    0.4839D-01
106  6 2  2. 2.5 2.5  122.8237   6.7   -0.00019  0.00000  0.00000  0.06822  0.99767   -0.70247D+01  0.67990D-02  0.12672D+03  0.31124D+01 -0.10260D-02  0.71370D-02    0.2497D-01
107  6 2  0. 0.5 2.5   16.2087   0.9    1.00000  0.00000  0.00000 -0.00003  0.00019    0.16209D+02  0.00000D+00  0.44500D-05  0.10000D-06 -0.45000D-06 -0.63500D-05   -0.2220D-04
108  6 2  2. 1.5 3.5 -201.9327  10.2    0.00000  0.00000  0.00000  0.99892 -0.04635   -0.11502D+02 -0.98575D-02 -0.19163D+03  0.12178D+01  0.85400D-03 -0.59310D-02   -0.2075D-01
109  6 2  2. 2.5 3.5  135.4073   6.8    0.00000  0.00000  0.00000  0.04635  0.99892    0.33975D+01 -0.78701D-03  0.12753D+03  0.44727D+01 -0.19510D-02  0.13553D-01    0.4742D-01
110  6 2  2. 2.5 4.5  141.5611   6.9    0.00000  0.00000  0.00000  0.00000  1.00000    0.16209D+02 -0.10645D-01  0.12821D+03 -0.28452D+01  0.10970D-02 -0.76220D-02   -0.2667D-01
111  7 2  2. 1.5 0.5 -173.1949  10.0    0.00000  0.00000  0.00000  0.99917 -0.04076    0.13207D+02  0.13746D-01 -0.18893D+03  0.25379D+01  0.25120D-02 -0.17775D-01   -0.6220D-01
112  7 2  2. 2.5 0.5   97.5929   6.8    0.00000  0.00000  0.00000  0.04076  0.99917   -0.20919D+02  0.14463D-01  0.12578D+03 -0.72686D+01  0.30276D-02 -0.21421D-01   -0.7496D-01
113  7 2  2. 1.5 1.5 -181.4232  10.0   -0.00012  0.00000  0.00000  0.99788 -0.06504    0.73082D+01  0.89354D-02 -0.18812D+03 -0.61445D+00 -0.15250D-03  0.10745D-02    0.3760D-02
114  7 2  2. 2.5 1.5  107.8682   6.7   -0.00008  0.00000  0.00000  0.06504  0.99788   -0.15020D+02  0.11580D-01  0.12497D+03 -0.20888D+01  0.12080D-02 -0.85430D-02   -0.2989D-01
115  7 2  0. 0.5 1.5  -23.1349   1.2    1.00000  0.00000  0.00000  0.00012  0.00007   -0.23135D+02  0.00000D+00 -0.21500D-05  0.50001D-07  0.20000D-06  0.24500D-05    0.8550D-05
116  7 2  2. 1.5 2.5 -191.2906  10.0    0.00004  0.00000  0.00000  0.99783 -0.06587   -0.93758D+00  0.11540D-02 -0.18810D+03 -0.22734D+01 -0.19125D-02  0.13531D-01    0.4735D-01
117  7 2  2. 2.5 2.5  121.1259   6.6   -0.00018  0.00000  0.00000  0.06587  0.99783   -0.67741D+01  0.65394D-02  0.12494D+03  0.29493D+01 -0.98898D-03  0.70059D-02    0.2452D-01
118  7 2  0. 0.5 2.5   15.4233   0.8    1.00000  0.00000  0.00000 -0.00003  0.00019    0.15423D+02  0.00000D+00  0.42500D-05  0.10000D-06 -0.45000D-06 -0.61000D-05   -0.2140D-04
119  7 2  2. 1.5 3.5 -198.5870  10.0    0.00000  0.00000  0.00000  0.99899 -0.04487   -0.10891D+02 -0.94914D-02 -0.18883D+03  0.11457D+01  0.81850D-03 -0.57925D-02   -0.2027D-01
120  7 2  2. 2.5 3.5  133.1238   6.7    0.00000  0.00000  0.00000  0.04487  0.99899    0.31797D+01 -0.76650D-03  0.12567D+03  0.42608D+01 -0.18740D-02  0.13258D-01    0.4639D-01
121  7 2  2. 2.5 4.5  139.0117   6.7    0.00000  0.00000  0.00000  0.00000  1.00000    0.15423D+02 -0.10258D-01  0.12631D+03 -0.27033D+01  0.10550D-02 -0.74660D-02   -0.2612D-01
122  8 2  2. 1.5 0.5 -171.3015   9.9    0.00000  0.00000  0.00000  0.99924 -0.03903    0.12577D+02  0.13222D-01 -0.18630D+03  0.24205D+01  0.24140D-02 -0.17371D-01   -0.6078D-01
123  8 2  2. 2.5 0.5   97.2239   6.7    0.00000  0.00000  0.00000  0.03903  0.99924   -0.19904D+02  0.13902D-01  0.12404D+03 -0.69084D+01  0.29028D-02 -0.20889D-01   -0.7309D-01
124  8 2  2. 1.5 1.5 -179.0865   9.8   -0.00011  0.00000  0.00000  0.99805 -0.06246    0.70204D+01  0.86025D-02 -0.18555D+03 -0.55949D+00 -0.14100D-03  0.10085D-02    0.3530D-02
125  8 2  2. 2.5 1.5  106.9514   6.6   -0.00008  0.00000  0.00000  0.06246  0.99805   -0.14347D+02  0.11124D-01  0.12330D+03 -0.20050D+01  0.11535D-02 -0.82990D-02   -0.2904D-01
126  8 2  0. 0.5 1.5  -21.9805   1.2    1.00000  0.00000  0.00000  0.00012  0.00007   -0.21980D+02  0.00000D+00 -0.19999D-05  0.50000D-07  0.15000D-06  0.23500D-05    0.8100D-05
127  8 2  2. 1.5 2.5 -188.4576   9.8    0.00004  0.00000  0.00000  0.99798 -0.06346   -0.80343D+00  0.11230D-02 -0.18551D+03 -0.21489D+01 -0.18330D-02  0.13192D-01    0.4616D-01
128  8 2  2. 2.5 2.5  119.5394   6.5   -0.00018  0.00000  0.00000  0.06346  0.99798   -0.65234D+01  0.62750D-02  0.12326D+03  0.27900D+01 -0.95101D-03  0.68549D-02    0.2398D-01
129  8 2  0. 0.5 2.5   14.6536   0.8    1.00000  0.00000  0.00000 -0.00003  0.00018    0.14654D+02  0.00000D+00  0.40500D-05  0.50000D-07 -0.40000D-06 -0.58500D-05   -0.2040D-04
130  8 2  2. 1.5 3.5 -195.4205   9.9    0.00000  0.00000  0.00000  0.99906 -0.04334   -0.10295D+02 -0.91184D-02 -0.18619D+03  0.10759D+01  0.78350D-03 -0.56364D-02   -0.1972D-01
131  8 2  2. 2.5 3.5  130.9620   6.6    0.00000  0.00000  0.00000  0.04334  0.99906    0.29687D+01 -0.74500D-03  0.12393D+03  0.40532D+01 -0.17960D-02  0.12925D-01    0.4522D-01
132  8 2  2. 2.5 4.5  136.5873   6.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.14654D+02 -0.98636D-02  0.12451D+03 -0.25645D+01  0.10125D-02 -0.72875D-02   -0.2550D-01
133  9 2  2. 1.5 0.5 -169.5583   9.8    0.00000  0.00000  0.00000  0.99930 -0.03728    0.11956D+02  0.12685D-01 -0.18381D+03  0.23043D+01  0.23140D-02 -0.16917D-01   -0.5919D-01
134  9 2  2. 2.5 0.5   96.9390   6.6    0.00000  0.00000  0.00000  0.03728  0.99930   -0.18905D+02  0.13330D-01  0.12240D+03 -0.65543D+01  0.27765D-02 -0.20295D-01   -0.7102D-01
135  9 2  2. 1.5 1.5 -176.9098   9.7   -0.00011  0.00000  0.00000  0.99821 -0.05984    0.67323D+01  0.82621D-02 -0.18314D+03 -0.50725D+00 -0.12950D-03  0.94100D-03    0.3292D-02
136  9 2  2. 2.5 1.5  106.1309   6.5   -0.00008  0.00000  0.00000  0.05984  0.99821   -0.13681D+02  0.10658D-01  0.12173D+03 -0.19213D+01  0.10990D-02 -0.80310D-02   -0.2810D-01
137  9 2  0. 0.5 1.5  -20.8461   1.1    1.00000  0.00000  0.00000  0.00012  0.00007   -0.20846D+02  0.00000D+00 -0.18500D-05  0.50000D-07  0.15000D-06  0.22000D-05    0.7600D-05
138  9 2  2. 1.5 2.5 -185.7933   9.7    0.00004  0.00000  0.00000  0.99814 -0.06099   -0.67697D+00  0.10895D-02 -0.18310D+03 -0.20274D+01 -0.17535D-02  0.12815D-01    0.4484D-01
139  9 2  2. 2.5 2.5  118.0612   6.5   -0.00018  0.00000  0.00000  0.06099  0.99814   -0.62718D+01  0.60054D-02  0.12169D+03  0.26346D+01 -0.91251D-03  0.66825D-02    0.2338D-01
140  9 2  0. 0.5 2.5   13.8974   0.7    1.00000  0.00000  0.00000 -0.00003  0.00018    0.13897D+02  0.00000D+00  0.38000D-05  0.50000D-07 -0.40000D-06 -0.55000D-05   -0.1935D-04
141  9 2  2. 1.5 3.5 -192.4264   9.8    0.00000  0.00000  0.00000  0.99913 -0.04176   -0.97130D+01 -0.87379D-02 -0.18370D+03  0.10081D+01  0.74750D-03 -0.54641D-02   -0.1912D-01
142  9 2  2. 2.5 3.5  128.9170   6.5    0.00000  0.00000  0.00000  0.04176  0.99913    0.27643D+01 -0.72250D-03  0.12229D+03  0.38491D+01 -0.17175D-02  0.12553D-01    0.4392D-01
143  9 2  2. 2.5 4.5  134.2822   6.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.13897D+02 -0.94599D-02  0.12283D+03 -0.24286D+01  0.96948D-03 -0.70880D-02   -0.2480D-01
144 10 2  2. 1.5 0.5 -167.9628   9.6    0.00000  0.00000  0.00000  0.99937 -0.03550    0.11342D+02  0.12136D-01 -0.18149D+03  0.21892D+01  0.22125D-02 -0.16410D-01   -0.5742D-01
145 10 2  2. 2.5 0.5   96.7397   6.5    0.00000  0.00000  0.00000  0.03550  0.99937   -0.17917D+02  0.12744D-01  0.12087D+03 -0.62054D+01  0.26485D-02 -0.19642D-01   -0.6873D-01
146 10 2  2. 1.5 1.5 -174.8896   9.6   -0.00011  0.00000  0.00000  0.99837 -0.05715    0.64427D+01  0.79119D-02 -0.18088D+03 -0.45756D+00 -0.11800D-03  0.87200D-03    0.3051D-02
147 10 2  2. 2.5 1.5  105.4063   6.4   -0.00008  0.00000  0.00000  0.05715  0.99837   -0.13019D+02  0.10183D-01  0.12026D+03 -0.18374D+01  0.10440D-02 -0.77410D-02   -0.2709D-01
148 10 2  0. 0.5 1.5  -19.7281   1.0    1.00000  0.00000  0.00000  0.00011  0.00007   -0.19728D+02  0.00000D+00 -0.17000D-05  0.50000D-07  0.15000D-06  0.20000D-05    0.7000D-05
149 10 2  2. 1.5 2.5 -183.2926   9.6    0.00004  0.00000  0.00000  0.99829 -0.05845   -0.55802D+00  0.10545D-02 -0.18084D+03 -0.19084D+01 -0.16720D-02  0.12401D-01    0.4339D-01
150 10 2  2. 2.5 2.5  116.6889   6.4   -0.00017  0.00000  0.00000  0.05845  0.99829   -0.60180D+01  0.57315D-02  0.12021D+03  0.24822D+01 -0.87353D-03  0.64895D-02    0.2271D-01
151 10 2  0. 0.5 2.5   13.1521   0.7    1.00000  0.00000  0.00000 -0.00003  0.00017    0.13152D+02  0.00000D+00  0.35000D-05  0.50000D-07 -0.35000D-06 -0.52000D-05   -0.1815D-04
152 10 2  2. 1.5 3.5 -189.5983   9.6    0.00000  0.00000  0.00000  0.99920 -0.04012   -0.91419D+01 -0.83484D-02 -0.18139D+03  0.94209D+00  0.71100D-03 -0.52760D-02   -0.1846D-01
153 10 2  2. 2.5 3.5  126.9845   6.4    0.00000  0.00000  0.00000  0.04012  0.99920    0.25658D+01 -0.69900D-03  0.12076D+03  0.36479D+01 -0.16375D-02  0.12143D-01    0.4249D-01
154 10 2  2. 2.5 4.5  132.0911   6.5    0.00000  0.00000  0.00000  0.00000  1.00000    0.13152D+02 -0.90476D-02  0.12125D+03 -0.22950D+01  0.92600D-03 -0.68670D-02   -0.2403D-01
155  0 4  2. 2.5 1.5   79.3742   8.0    0.00000  0.00000  0.00000  0.00000  1.00000   -0.52932D+02  0.31569D-01  0.14169D+03 -0.94002D+01  0.33075D-02 -0.19601D-01   -0.6859D-01
156  0 4  2. 1.5 2.5 -182.5790  11.0    0.00000  0.00000  0.00000  0.99177 -0.12807    0.22936D+02  0.27226D-01 -0.20673D+03  0.11925D+01  0.19425D-02 -0.11512D-01   -0.4028D-01
157  0 4  2. 2.5 2.5  100.2429   7.4    0.00000  0.00000  0.00000  0.12807  0.99177   -0.33523D+02  0.26441D-01  0.13588D+03 -0.21325D+01  0.16955D-02 -0.10049D-01   -0.3516D-01
158  0 4  2. 1.5 3.5 -203.6086  10.9   -0.00012  0.00000  0.00000  0.98938 -0.14536    0.38803D+01  0.13372D-01 -0.20506D+03 -0.24563D+01 -0.12485D-02  0.73936D-02    0.2587D-01
159  0 4  2. 2.5 3.5  123.0710   7.2   -0.00007  0.00000  0.00000  0.14536  0.98938   -0.14467D+02  0.18196D-01  0.13421D+03  0.33108D+01 -0.37501D-03  0.22260D-02    0.7790D-02
160  0 4  0. 0.5 3.5  -52.9317   2.8    1.00000  0.00000  0.00000  0.00013  0.00005   -0.52932D+02  0.00000D+00 -0.31001D-05  0.50001D-07  0.20000D-06  0.24000D-05    0.8400D-05
161  0 4  2. 1.5 4.5 -223.4699  11.0    0.00003  0.00000  0.00000  0.99140 -0.13084   -0.14558D+02 -0.36140D-02 -0.20647D+03 -0.24470D+01 -0.20790D-02  0.12321D-01    0.4311D-01
162  0 4  2. 2.5 4.5  145.2232   7.2   -0.00019  0.00000  0.00000  0.13084  0.99140    0.39716D+01  0.67705D-02  0.13563D+03  0.56089D+01 -0.19795D-02  0.11741D-01    0.4109D-01
163  0 4  0. 0.5 4.5   42.3453   2.2    1.00000  0.00000  0.00000 -0.00001  0.00019    0.42345D+02  0.00000D+00  0.52501D-05  0.20000D-06 -0.55000D-06 -0.62998D-05   -0.2200D-04
164  0 4  2. 1.5 5.5 -240.0807  11.2    0.00000  0.00000  0.00000  0.99561 -0.09359   -0.33101D+02 -0.23807D-01 -0.20943D+03  0.24860D+01  0.13945D-02 -0.82635D-02   -0.2891D-01
165  0 4  2. 2.5 5.5  164.6014   7.4    0.00000  0.00000  0.00000  0.09359  0.99561    0.22515D+02 -0.77611D-02  0.13859D+03  0.34959D+01 -0.18150D-02  0.10758D-01    0.3764D-01
166  0 4  2. 2.5 6.5  179.2171   7.8    0.00000  0.00000  0.00000  0.00000  1.00000    0.42345D+02 -0.25255D-01  0.14169D+03 -0.47856D+01  0.16840D-02 -0.99791D-02   -0.3492D-01
167  1 4  2. 2.5 1.5   79.4556   7.9    0.00000  0.00000  0.00000  0.00000  1.00000   -0.50617D+02  0.30717D-01  0.13903D+03 -0.89753D+01  0.32080D-02 -0.19596D-01   -0.6857D-01
168  1 4  2. 1.5 2.5 -179.7640  10.8    0.00000  0.00000  0.00000  0.99228 -0.12404    0.22231D+02  0.26529D-01 -0.20320D+03  0.11899D+01  0.18960D-02 -0.11580D-01   -0.4052D-01
169  1 4  2. 2.5 2.5   99.2607   7.3    0.00000  0.00000  0.00000  0.12404  0.99228   -0.32354D+02  0.25690D-01  0.13369D+03 -0.20874D+01  0.16331D-02 -0.99753D-02   -0.3490D-01
170  1 4  2. 1.5 3.5 -199.8268  10.7   -0.00012  0.00000  0.00000  0.98995 -0.14141    0.40665D+01  0.13057D-01 -0.20160D+03 -0.23133D+01 -0.12030D-02  0.73416D-02    0.2569D-01
171  1 4  2. 2.5 3.5  121.0414   7.0   -0.00007  0.00000  0.00000  0.14141  0.98995   -0.14190D+02  0.17659D-01  0.13208D+03  0.31292D+01 -0.37251D-03  0.22755D-02    0.7963D-02
172  1 4  0. 0.5 3.5  -50.6167   2.7    1.00000  0.00000  0.00000  0.00013  0.00005   -0.50617D+02  0.00000D+00 -0.30001D-05  0.49997D-07  0.20000D-06  0.23500D-05    0.8250D-05
173  1 4  2. 1.5 4.5 -218.8535  10.8    0.00003  0.00000  0.00000  0.99181 -0.12770   -0.13637D+02 -0.34796D-02 -0.20288D+03 -0.23410D+01 -0.20165D-02  0.12315D-01    0.4309D-01
174  1 4  2. 2.5 4.5  142.2557   7.1   -0.00019  0.00000  0.00000  0.12770  0.99181    0.35140D+01  0.65516D-02  0.13336D+03  0.53600D+01 -0.19205D-02  0.11741D-01    0.4108D-01
175  1 4  0. 0.5 4.5   40.4934   2.1    1.00000  0.00000  0.00000 -0.00001  0.00019    0.40493D+02  0.00000D+00  0.52000D-05  0.20000D-06 -0.49999D-06 -0.62998D-05   -0.2205D-04
176  1 4  2. 1.5 5.5 -234.8183  11.0    0.00000  0.00000  0.00000  0.99580 -0.09153   -0.31502D+02 -0.23145D-01 -0.20564D+03  0.23513D+01  0.13485D-02 -0.82366D-02   -0.2882D-01
177  1 4  2. 2.5 5.5  160.8612   7.3    0.00000  0.00000  0.00000  0.09153  0.99580    0.21378D+02 -0.75720D-02  0.13612D+03  0.33603D+01 -0.17565D-02  0.10731D-01    0.3755D-01
178  1 4  2. 2.5 6.5  174.9245   7.7    0.00000  0.00000  0.00000  0.00000  1.00000    0.40493D+02 -0.24574D-01  0.13903D+03 -0.45693D+01  0.16330D-02 -0.99760D-02   -0.3491D-01
179  2 4  2. 2.5 1.5   79.5874   7.7    0.00000  0.00000  0.00000  0.00000  1.00000   -0.48380D+02  0.29848D-01  0.13652D+03 -0.85655D+01  0.31081D-02 -0.19518D-01   -0.6830D-01
180  2 4  2. 1.5 2.5 -177.1319  10.7    0.00000  0.00000  0.00000  0.99278 -0.11998    0.21533D+02  0.25814D-01 -0.19986D+03  0.11848D+01  0.18480D-02 -0.11606D-01   -0.4061D-01
181  2 4  2. 2.5 2.5   98.3724   7.2    0.00000  0.00000  0.00000  0.11998  0.99278   -0.31209D+02  0.24927D-01  0.13161D+03 -0.20413D+01  0.15708D-02 -0.98642D-02   -0.3452D-01
182  2 4  2. 1.5 3.5 -196.2610  10.5   -0.00012  0.00000  0.00000  0.99052 -0.13740    0.42319D+01  0.12732D-01 -0.19834D+03 -0.21764D+01 -0.11575D-02  0.72619D-02    0.2541D-01
183  2 4  2. 2.5 3.5  119.1420   6.9   -0.00007  0.00000  0.00000  0.13740  0.99052   -0.13908D+02  0.17115D-01  0.13008D+03  0.29551D+01 -0.36850D-03  0.23175D-02    0.8109D-02
184  2 4  0. 0.5 3.5  -48.3798   2.6    1.00000  0.00000  0.00000  0.00013  0.00005   -0.48380D+02  0.00000D+00 -0.29500D-05  0.50001D-07  0.15000D-06  0.22500D-05    0.8050D-05
185  2 4  2. 1.5 4.5 -214.4790  10.6    0.00003  0.00000  0.00000  0.99222 -0.12448   -0.12757D+02 -0.33441D-02 -0.19950D+03 -0.22385D+01 -0.19530D-02  0.12264D-01    0.4291D-01
186  2 4  2. 2.5 4.5  139.4477   7.0   -0.00019  0.00000  0.00000  0.12448  0.99222    0.30810D+01  0.63289D-02  0.13123D+03  0.51196D+01 -0.18610D-02  0.11696D-01    0.4093D-01
187  2 4  0. 0.5 4.5   38.7038   2.1    1.00000  0.00000  0.00000 -0.00001  0.00019    0.38704D+02  0.00000D+00  0.51501D-05  0.20000D-06 -0.50000D-06 -0.62501D-05   -0.2190D-04
188  2 4  2. 1.5 5.5 -229.8161  10.8    0.00000  0.00000  0.00000  0.99599 -0.08943   -0.29959D+02 -0.22470D-01 -0.20205D+03  0.22221D+01  0.13025D-02 -0.81786D-02   -0.2862D-01
189  2 4  2. 2.5 5.5  157.3036   7.2    0.00000  0.00000  0.00000  0.08943  0.99599    0.20283D+02 -0.73780D-02  0.13379D+03  0.32287D+01 -0.16975D-02  0.10662D-01    0.3731D-01
190  2 4  2. 2.5 6.5  170.8302   7.5    0.00000  0.00000  0.00000  0.00000  1.00000    0.38704D+02 -0.23878D-01  0.13652D+03 -0.43606D+01  0.15820D-02 -0.99366D-02   -0.3477D-01
191  3 4  2. 2.5 1.5   79.7715   7.5    0.00000  0.00000  0.00000  0.00000  1.00000   -0.46214D+02  0.28961D-01  0.13414D+03 -0.81695D+01  0.30075D-02 -0.19374D-01   -0.6779D-01
192  3 4  2. 1.5 2.5 -174.6759  10.5    0.00000  0.00000  0.00000  0.99326 -0.11589    0.20841D+02  0.25083D-01 -0.19671D+03  0.11772D+01  0.17990D-02 -0.11591D-01   -0.4056D-01
193  3 4  2. 2.5 2.5   97.5764   7.1    0.00000  0.00000  0.00000  0.11589  0.99326   -0.30083D+02  0.24150D-01  0.12964D+03 -0.19941D+01  0.15089D-02 -0.97195D-02   -0.3401D-01
194  3 4  2. 1.5 3.5 -192.9020  10.4   -0.00012  0.00000  0.00000  0.99107 -0.13333    0.43768D+01  0.12398D-01 -0.19526D+03 -0.20454D+01 -0.11120D-02  0.71569D-02    0.2504D-01
195  3 4  2. 2.5 3.5  117.3678   6.8   -0.00007  0.00000  0.00000  0.13333  0.99107   -0.13620D+02  0.16562D-01  0.12818D+03  0.27881D+01 -0.36451D-03  0.23515D-02    0.8229D-02
196  3 4  0. 0.5 3.5  -46.2137   2.4    1.00000  0.00000  0.00000  0.00013  0.00006   -0.46214D+02  0.00000D+00 -0.27999D-05  0.50001D-07  0.15000D-06  0.22000D-05    0.7700D-05
197  3 4  2. 1.5 4.5 -210.3345  10.4    0.00004  0.00000  0.00000  0.99263 -0.12118   -0.11914D+02 -0.32086D-02 -0.19629D+03 -0.21391D+01 -0.18895D-02  0.12171D-01    0.4259D-01
198  3 4  2. 2.5 4.5  136.7916   6.9   -0.00019  0.00000  0.00000  0.12118  0.99263    0.26713D+01  0.61041D-02  0.12922D+03  0.48871D+01 -0.18010D-02  0.11612D-01    0.4063D-01
199  3 4  0. 0.5 4.5   36.9710   2.0    1.00000  0.00000  0.00000 -0.00001  0.00019    0.36971D+02  0.00000D+00  0.50000D-05  0.20000D-06 -0.50001D-06 -0.61999D-05   -0.2165D-04
200  3 4  2. 1.5 5.5 -225.0605  10.6    0.00000  0.00000  0.00000  0.99618 -0.08726   -0.28470D+02 -0.21782D-01 -0.19866D+03  0.20979D+01  0.12560D-02 -0.80922D-02   -0.2831D-01
201  3 4  2. 2.5 5.5  153.9186   7.1    0.00000  0.00000  0.00000  0.08726  0.99618    0.19227D+02 -0.71791D-02  0.13159D+03  0.31009D+01 -0.16390D-02  0.10558D-01    0.3694D-01
202  3 4  2. 2.5 6.5  166.9226   7.4    0.00000  0.00000  0.00000  0.00000  1.00000    0.36971D+02 -0.23169D-01  0.13414D+03 -0.41590D+01  0.15310D-02 -0.98629D-02   -0.3451D-01
203  4 4  2. 2.5 1.5   80.0100   7.4    0.00000  0.00000  0.00000  0.00000  1.00000   -0.44112D+02  0.28057D-01  0.13190D+03 -0.77860D+01  0.29062D-02 -0.19165D-01   -0.6706D-01
204  4 4  2. 1.5 2.5 -172.3905  10.3    0.00000  0.00000  0.00000  0.99374 -0.11176    0.20152D+02  0.24334D-01 -0.19373D+03  0.11671D+01  0.17495D-02 -0.11538D-01   -0.4037D-01
205  4 4  2. 2.5 2.5   96.8715   6.9    0.00000  0.00000  0.00000  0.11176  0.99374   -0.28974D+02  0.23362D-01  0.12778D+03 -0.19457D+01  0.14472D-02 -0.95438D-02   -0.3340D-01
206  4 4  2. 1.5 3.5 -189.7413  10.2   -0.00012  0.00000  0.00000  0.99162 -0.12918    0.45022D+01  0.12055D-01 -0.19234D+03 -0.19197D+01 -0.10665D-02  0.70279D-02    0.2459D-01
207  4 4  2. 2.5 3.5  115.7149   6.7   -0.00007  0.00000  0.00000  0.12918  0.99162   -0.13325D+02  0.16001D-01  0.12639D+03  0.26276D+01 -0.36050D-03  0.23780D-02    0.8322D-02
208  4 4  0. 0.5 3.5  -44.1116   2.3    1.00000  0.00000  0.00000  0.00013  0.00006   -0.44112D+02  0.00000D+00 -0.27000D-05  0.50001D-07  0.15000D-06  0.21000D-05    0.7350D-05
209  4 4  2. 1.5 4.5 -206.4091  10.3    0.00004  0.00000  0.00000  0.99304 -0.11781   -0.11106D+02 -0.30714D-02 -0.19327D+03 -0.20426D+01 -0.18255D-02  0.12038D-01    0.4212D-01
210  4 4  2. 2.5 4.5  134.2806   6.8   -0.00019  0.00000  0.00000  0.11781  0.99304    0.22839D+01  0.58770D-02  0.12732D+03  0.46616D+01 -0.17405D-02  0.11489D-01    0.4020D-01
211  4 4  0. 0.5 4.5   35.2893   1.9    1.00000  0.00000  0.00000 -0.00001  0.00019    0.35289D+02  0.00000D+00  0.48499D-05  0.15000D-06 -0.45001D-06 -0.60498D-05   -0.2120D-04
212  4 4  2. 1.5 5.5 -220.5384  10.5    0.00000  0.00000  0.00000  0.99638 -0.08503   -0.27030D+02 -0.21081D-01 -0.19546D+03  0.19784D+01  0.12100D-02 -0.79782D-02   -0.2791D-01
213  4 4  2. 2.5 5.5  150.6969   6.9    0.00000  0.00000  0.00000  0.08503  0.99638    0.18208D+02 -0.69755D-02  0.12951D+03  0.29764D+01 -0.15795D-02  0.10417D-01    0.3645D-01
214  4 4  2. 2.5 6.5  163.1906   7.2    0.00000  0.00000  0.00000  0.00000  1.00000    0.35289D+02 -0.22446D-01  0.13190D+03 -0.39638D+01  0.14795D-02 -0.97567D-02   -0.3414D-01
215  5 4  2. 2.5 1.5   80.3052   7.2    0.00000  0.00000  0.00000  0.00000  1.00000   -0.42067D+02  0.27135D-01  0.12977D+03 -0.74139D+01  0.28041D-02 -0.18895D-01   -0.6612D-01
216  5 4  2. 1.5 2.5 -170.2708  10.2    0.00000  0.00000  0.00000  0.99419 -0.10760    0.19467D+02  0.23569D-01 -0.19091D+03  0.11546D+01  0.16985D-02 -0.11446D-01   -0.4005D-01
217  5 4  2. 2.5 2.5   96.2569   6.8    0.00000  0.00000  0.00000  0.10760  0.99419   -0.27880D+02  0.22560D-01  0.12602D+03 -0.18960D+01  0.13859D-02 -0.93388D-02   -0.3268D-01
218  5 4  2. 1.5 3.5 -186.7713  10.1   -0.00012  0.00000  0.00000  0.99216 -0.12494    0.46078D+01  0.11703D-01 -0.18960D+03 -0.17991D+01 -0.10210D-02  0.68769D-02    0.2406D-01
219  5 4  2. 2.5 3.5  114.1794   6.6   -0.00007  0.00000  0.00000  0.12494  0.99216   -0.13021D+02  0.15431D-01  0.12471D+03  0.24731D+01 -0.35550D-03  0.23970D-02    0.8388D-02
220  5 4  0. 0.5 3.5  -42.0670   2.2    1.00000  0.00000  0.00000  0.00012  0.00006   -0.42067D+02  0.00000D+00 -0.25499D-05  0.50001D-07  0.15000D-06  0.19500D-05    0.6950D-05
221  5 4  2. 1.5 4.5 -202.6931  10.1    0.00004  0.00000  0.00000  0.99344 -0.11434   -0.10331D+02 -0.29341D-02 -0.19042D+03 -0.19487D+01 -0.17610D-02  0.11866D-01    0.4152D-01
222  5 4  2. 2.5 4.5  131.9084   6.7   -0.00019  0.00000  0.00000  0.11434  0.99344    0.19176D+01  0.56475D-02  0.12553D+03  0.44425D+01 -0.16795D-02  0.11329D-01    0.3964D-01
223  5 4  0. 0.5 4.5   33.6536   1.8    1.00000  0.00000  0.00000 -0.00002  0.00019    0.33654D+02  0.00000D+00  0.47001D-05  0.15000D-06 -0.45000D-06 -0.58999D-05   -0.2060D-04
224  5 4  2. 1.5 5.5 -216.2384  10.3    0.00000  0.00000  0.00000  0.99657 -0.08274   -0.25632D+02 -0.20368D-01 -0.19244D+03  0.18632D+01  0.11635D-02 -0.78385D-02   -0.2743D-01
225  5 4  2. 2.5 5.5  147.6303   6.8    0.00000  0.00000  0.00000  0.08274  0.99657    0.17219D+02 -0.67671D-02  0.12755D+03  0.28547D+01 -0.15200D-02  0.10243D-01    0.3584D-01
226  5 4  2. 2.5 6.5  159.6243   7.1    0.00000  0.00000  0.00000  0.00000  1.00000    0.33654D+02 -0.21707D-01  0.12977D+03 -0.37743D+01  0.14275D-02 -0.96195D-02   -0.3366D-01
227  6 4  2. 2.5 1.5   80.6595   7.1    0.00000  0.00000  0.00000  0.00000  1.00000   -0.40073D+02  0.26194D-01  0.12777D+03 -0.70519D+01  0.27010D-02 -0.18568D-01   -0.6497D-01
228  6 4  2. 1.5 2.5 -168.3123  10.0    0.00000  0.00000  0.00000  0.99464 -0.10339    0.18782D+02  0.22785D-01 -0.18825D+03  0.11398D+01  0.16465D-02 -0.11317D-01   -0.3960D-01
229  6 4  2. 2.5 2.5   95.7322   6.7    0.00000  0.00000  0.00000  0.10339  0.99464   -0.26796D+02  0.21746D-01  0.12436D+03 -0.18450D+01  0.13247D-02 -0.91071D-02   -0.3187D-01
230  6 4  2. 1.5 3.5 -183.9853   9.9   -0.00011  0.00000  0.00000  0.99270 -0.12063    0.46944D+01  0.11340D-01 -0.18701D+03 -0.16830D+01 -0.97599D-03  0.67054D-02    0.2346D-01
231  6 4  2. 2.5 3.5  112.7584   6.6   -0.00008  0.00000  0.00000  0.12063  0.99270   -0.12709D+02  0.14854D-01  0.12313D+03  0.23241D+01 -0.35000D-03  0.24080D-02    0.8426D-02
232  6 4  0. 0.5 3.5  -40.0735   2.1    1.00000  0.00000  0.00000  0.00012  0.00006   -0.40073D+02  0.00000D+00 -0.24000D-05  0.49997D-07  0.15000D-06  0.18500D-05    0.6500D-05
233  6 4  2. 1.5 4.5 -199.1773  10.0    0.00004  0.00000  0.00000  0.99384 -0.11079   -0.95864D+01 -0.27955D-02 -0.18774D+03 -0.18569D+01 -0.16955D-02  0.11658D-01    0.4079D-01
234  6 4  2. 2.5 4.5  129.6694   6.6   -0.00019  0.00000  0.00000  0.11079  0.99384    0.15716D+01  0.54154D-02  0.12385D+03  0.42289D+01 -0.16185D-02  0.11135D-01    0.3896D-01
235  6 4  0. 0.5 4.5   32.0588   1.7    1.00000  0.00000  0.00000 -0.00002  0.00019    0.32059D+02  0.00000D+00  0.45000D-05  0.15000D-06 -0.39999D-06 -0.57001D-05   -0.1985D-04
236  6 4  2. 1.5 5.5 -212.1494  10.1    0.00000  0.00000  0.00000  0.99677 -0.08037   -0.24277D+02 -0.19642D-01 -0.18960D+03  0.17519D+01  0.11165D-02 -0.76743D-02   -0.2686D-01
237  6 4  2. 2.5 5.5  144.7108   6.7    0.00000  0.00000  0.00000  0.08037  0.99677    0.16262D+02 -0.65530D-02  0.12571D+03  0.27356D+01 -0.14600D-02  0.10038D-01    0.3512D-01
238  6 4  2. 2.5 6.5  156.2142   7.0    0.00000  0.00000  0.00000  0.00000  1.00000    0.32059D+02 -0.20955D-01  0.12777D+03 -0.35900D+01  0.13750D-02 -0.94532D-02   -0.3308D-01
239  7 4  2. 2.5 1.5   81.0759   7.0    0.00000  0.00000  0.00000  0.00000  1.00000   -0.38125D+02  0.25235D-01  0.12589D+03 -0.66989D+01  0.25969D-02 -0.18185D-01   -0.6363D-01
240  7 4  2. 1.5 2.5 -166.5117   9.9    0.00000  0.00000  0.00000  0.99507 -0.09914    0.18096D+02  0.21983D-01 -0.18574D+03  0.11225D+01  0.15930D-02 -0.11153D-01   -0.3903D-01
241  7 4  2. 2.5 2.5   95.2975   6.7    0.00000  0.00000  0.00000  0.09914  0.99507   -0.25721D+02  0.20917D-01  0.12280D+03 -0.17924D+01  0.12638D-02 -0.88497D-02   -0.3097D-01
242  7 4  2. 1.5 3.5 -181.3774   9.8   -0.00011  0.00000  0.00000  0.99322 -0.11622    0.47616D+01  0.10967D-01 -0.18458D+03 -0.15713D+01 -0.93100D-03  0.65141D-02    0.2279D-01
243  7 4  2. 2.5 3.5  111.4493   6.5   -0.00008  0.00000  0.00000  0.11622  0.99322   -0.12387D+02  0.14268D-01  0.12164D+03  0.21802D+01 -0.34349D-03  0.24105D-02    0.8436D-02
244  7 4  0. 0.5 3.5  -38.1249   2.0    1.00000  0.00000  0.00000  0.00012  0.00006   -0.38125D+02  0.00000D+00 -0.22001D-05  0.50001D-07  0.99998D-07  0.17000D-05    0.6000D-05
245  7 4  2. 1.5 4.5 -195.8537   9.8    0.00004  0.00000  0.00000  0.99425 -0.10713   -0.88704D+01 -0.26570D-02 -0.18522D+03 -0.17672D+01 -0.16300D-02  0.11415D-01    0.3994D-01
246  7 4  2. 2.5 4.5  127.5586   6.5   -0.00018  0.00000  0.00000  0.10713  0.99425    0.12454D+01  0.51810D-02  0.12228D+03  0.40204D+01 -0.15565D-02  0.10908D-01    0.3817D-01
247  7 4  0. 0.5 4.5   30.4999   1.6    1.00000  0.00000  0.00000 -0.00002  0.00018    0.30500D+02  0.00000D+00  0.42500D-05  0.15000D-06 -0.40001D-06 -0.54501D-05   -0.1900D-04
248  7 4  2. 1.5 5.5 -208.2615  10.0    0.00000  0.00000  0.00000  0.99696 -0.07792   -0.22956D+02 -0.18901D-01 -0.18692D+03  0.16444D+01  0.10690D-02 -0.74881D-02   -0.2620D-01
249  7 4  2. 2.5 5.5  141.9312   6.6    0.00000  0.00000  0.00000  0.07792  0.99696    0.15331D+02 -0.63334D-02  0.12398D+03  0.26185D+01 -0.13995D-02  0.98025D-02    0.3430D-01
250  7 4  2. 2.5 6.5  152.9514   6.9    0.00000  0.00000  0.00000  0.00000  1.00000    0.30500D+02 -0.20188D-01  0.12589D+03 -0.34103D+01  0.13220D-02 -0.92580D-02   -0.3239D-01
251  8 4  2. 2.5 1.5   81.5578   6.9    0.00000  0.00000  0.00000  0.00000  1.00000   -0.36215D+02  0.24256D-01  0.12412D+03 -0.63538D+01  0.24915D-02 -0.17747D-01   -0.6210D-01
252  8 4  2. 1.5 2.5 -164.8661   9.8    0.00000  0.00000  0.00000  0.99549 -0.09483    0.17405D+02  0.21160D-01 -0.18338D+03  0.11027D+01  0.15375D-02 -0.10954D-01   -0.3833D-01
253  8 4  2. 2.5 2.5   94.9536   6.6    0.00000  0.00000  0.00000  0.09483  0.99549   -0.24648D+02  0.20074D-01  0.12133D+03 -0.17381D+01  0.12029D-02 -0.85683D-02   -0.2998D-01
254  8 4  2. 1.5 3.5 -178.9423   9.7   -0.00011  0.00000  0.00000  0.99374 -0.11170    0.48093D+01  0.10583D-01 -0.18230D+03 -0.14635D+01 -0.88600D-03  0.63051D-02    0.2206D-01
255  8 4  2. 2.5 3.5  110.2501   6.4   -0.00008  0.00000  0.00000  0.11170  0.99374   -0.12052D+02  0.13672D-01  0.12024D+03  0.20411D+01 -0.33751D-03  0.24055D-02    0.8417D-02
256  8 4  0. 0.5 3.5  -36.2147   1.9    1.00000  0.00000  0.00000  0.00012  0.00006   -0.36215D+02  0.00000D+00 -0.20500D-05  0.50001D-07  0.10000D-06  0.15500D-05    0.5500D-05
257  8 4  2. 1.5 4.5 -192.7147   9.7    0.00004  0.00000  0.00000  0.99465 -0.10336   -0.81813D+01 -0.25180D-02 -0.18286D+03 -0.16791D+01 -0.15640D-02  0.11138D-01    0.3897D-01
258  8 4  2. 2.5 4.5  125.5715   6.4   -0.00018  0.00000  0.00000  0.10336  0.99464    0.93844D+00  0.49436D-02  0.12080D+03  0.38163D+01 -0.14935D-02  0.10648D-01    0.3726D-01
259  8 4  0. 0.5 4.5   28.9718   1.5    1.00000  0.00000  0.00000 -0.00002  0.00018    0.28972D+02  0.00000D+00  0.40499D-05  0.15000D-06 -0.35001D-06 -0.51499D-05   -0.1800D-04
260  8 4  2. 1.5 5.5 -204.5653   9.8    0.00000  0.00000  0.00000  0.99716 -0.07538   -0.21668D+02 -0.18147D-01 -0.18441D+03  0.15402D+01  0.10215D-02 -0.72786D-02   -0.2547D-01
261  8 4  2. 2.5 5.5  139.2847   6.5    0.00000  0.00000  0.00000  0.07538  0.99716    0.14425D+02 -0.61086D-02  0.12235D+03  0.25031D+01 -0.13390D-02  0.95376D-02    0.3337D-01
262  8 4  2. 2.5 6.5  149.8272   6.8    0.00000  0.00000  0.00000  0.00000  1.00000    0.28972D+02 -0.19405D-01  0.12412D+03 -0.32347D+01  0.12685D-02 -0.90346D-02   -0.3161D-01
263  9 4  2. 2.5 1.5   82.1082   6.7    0.00000  0.00000  0.00000  0.00000  1.00000   -0.34337D+02  0.23255D-01  0.12245D+03 -0.60156D+01  0.23847D-02 -0.17257D-01   -0.6038D-01
264  9 4  2. 1.5 2.5 -163.3734   9.6    0.00000  0.00000  0.00000  0.99590 -0.09046    0.16710D+02  0.20318D-01 -0.18117D+03  0.10805D+01  0.14815D-02 -0.10718D-01   -0.3750D-01
265  9 4  2. 2.5 2.5   94.7011   6.5    0.00000  0.00000  0.00000  0.09046  0.99590   -0.23577D+02  0.19216D-01  0.11995D+03 -0.16820D+01  0.11421D-02 -0.82640D-02   -0.2892D-01
266  9 4  2. 1.5 3.5 -176.6757   9.6   -0.00011  0.00000  0.00000  0.99425 -0.10709    0.48370D+01  0.10188D-01 -0.18016D+03 -0.13595D+01 -0.84050D-03  0.60784D-02    0.2127D-01
267  9 4  2. 2.5 3.5  109.1593   6.3   -0.00008  0.00000  0.00000  0.10709  0.99425   -0.11705D+02  0.13067D-01  0.11894D+03  0.19063D+01 -0.33050D-03  0.23915D-02    0.8369D-02
268  9 4  0. 0.5 3.5  -34.3374   1.8    1.00000  0.00000  0.00000  0.00011  0.00006   -0.34337D+02  0.00000D+00 -0.18500D-05  0.49997D-07  0.99997D-07  0.14000D-05    0.4950D-05
269  9 4  2. 1.5 4.5 -189.7540   9.6    0.00004  0.00000  0.00000  0.99504 -0.09947   -0.75180D+01 -0.23781D-02 -0.18065D+03 -0.15924D+01 -0.14965D-02  0.10827D-01    0.3789D-01
270  9 4  2. 2.5 4.5  123.7040   6.3   -0.00017  0.00000  0.00000  0.09947  0.99504    0.65045D+00  0.47036D-02  0.11942D+03  0.36159D+01 -0.14300D-02  0.10355D-01    0.3624D-01
271  9 4  0. 0.5 4.5   27.4699   1.5    1.00000  0.00000  0.00000 -0.00002  0.00018    0.27470D+02  0.00000D+00  0.37500D-05  0.10000D-06 -0.34999D-06 -0.48500D-05   -0.1695D-04
272  9 4  2. 1.5 5.5 -201.0524   9.7    0.00000  0.00000  0.00000  0.99735 -0.07275   -0.20409D+02 -0.17378D-01 -0.18206D+03  0.14392D+01  0.97400D-03 -0.70479D-02   -0.2466D-01
273  9 4  2. 2.5 5.5  136.7653   6.4    0.00000  0.00000  0.00000  0.07275  0.99735    0.13542D+02 -0.58775D-02  0.12083D+03  0.23890D+01 -0.12775D-02  0.92445D-02    0.3235D-01
274  9 4  2. 2.5 6.5  146.8341   6.7    0.00000  0.00000  0.00000  0.00000  1.00000    0.27470D+02 -0.18604D-01  0.12245D+03 -0.30625D+01  0.12140D-02 -0.87855D-02   -0.3074D-01
275 10 4  2. 2.5 1.5   82.7314   6.6    0.00000  0.00000  0.00000  0.00000  1.00000   -0.32487D+02  0.22231D-01  0.12089D+03 -0.56831D+01  0.22763D-02 -0.16714D-01   -0.5848D-01
276 10 4  2. 1.5 2.5 -162.0322   9.5    0.00000  0.00000  0.00000  0.99629 -0.08603    0.16006D+02  0.19453D-01 -0.17910D+03  0.10555D+01  0.14230D-02 -0.10447D-01   -0.3656D-01
277 10 4  2. 2.5 2.5   94.5417   6.4    0.00000  0.00000  0.00000  0.08603  0.99629   -0.22503D+02  0.18340D-01  0.11866D+03 -0.16238D+01  0.10811D-02 -0.79382D-02   -0.2778D-01
278 10 4  2. 1.5 3.5 -174.5738   9.4   -0.00010  0.00000  0.00000  0.99475 -0.10236    0.48440D+01  0.97796D-02 -0.17817D+03 -0.12590D+01 -0.79501D-03  0.58349D-02    0.2042D-01
279 10 4  2. 2.5 3.5  108.1758   6.3   -0.00008  0.00000  0.00000  0.10236  0.99475   -0.11341D+02  0.12452D-01  0.11773D+03  0.17756D+01 -0.32251D-03  0.23690D-02    0.8289D-02
280 10 4  0. 0.5 3.5  -32.4867   1.7    1.00000  0.00000  0.00000  0.00011  0.00006   -0.32487D+02  0.00000D+00 -0.17000D-05  0.00000D+00  0.10000D-06  0.13000D-05    0.4450D-05
281 10 4  2. 1.5 4.5 -186.9654   9.5    0.00004  0.00000  0.00000  0.99543 -0.09545   -0.68787D+01 -0.22376D-02 -0.17858D+03 -0.15069D+01 -0.14280D-02  0.10484D-01    0.3669D-01
282 10 4  2. 2.5 4.5  121.9528   6.3   -0.00017  0.00000  0.00000  0.09545  0.99543    0.38136D+00  0.44610D-02  0.11814D+03  0.34185D+01 -0.13655D-02  0.10033D-01    0.3510D-01
283 10 4  0. 0.5 4.5   25.9894   1.4    1.00000  0.00000  0.00000 -0.00002  0.00017    0.25989D+02  0.00000D+00  0.34501D-05  0.10000D-06 -0.29999D-06 -0.45000D-05   -0.1580D-04
284 10 4  2. 1.5 5.5 -197.7150   9.6    0.00000  0.00000  0.00000  0.99755 -0.07002   -0.19175D+02 -0.16592D-01 -0.17985D+03  0.13409D+01  0.92550D-03 -0.67965D-02   -0.2378D-01
285 10 4  2. 2.5 5.5  134.3671   6.4    0.00000  0.00000  0.00000  0.07002  0.99755    0.12678D+02 -0.56394D-02  0.11941D+03  0.22757D+01 -0.12155D-02  0.89234D-02    0.3122D-01
286 10 4  2. 2.5 6.5  143.9644   6.6    0.00000  0.00000  0.00000  0.00000  1.00000    0.25989D+02 -0.17785D-01  0.12089D+03 -0.28932D+01  0.11590D-02 -0.85089D-02   -0.2977D-01


==> anc/d2plus-hfs-oddL.lst <==
  1  0 1  1. 0.5 0.5 -136.4929   7.5    0.00000  0.99673 -0.08075  0.00000  0.00000    0.53615D+01  0.40498D-02 -0.14105D+03 -0.80020D+00 -0.52151D-03 -0.31350D-02   -0.1097D-01
  2  0 1  1. 1.5 0.5   47.9161   3.8    0.00000  0.08075  0.99673  0.00000  0.00000   -0.16091D+02  0.55957D-02  0.69831D+02 -0.58489D+01  0.28784D-02  0.17311D-01    0.6058D-01
  3  0 1  1. 0.5 1.5 -146.9989   7.5    0.00000  0.99776 -0.06688  0.00000  0.00000   -0.57274D+01 -0.24440D-02 -0.14149D+03  0.22221D+00  0.13200D-03  0.79548D-03    0.2783D-02
  4  0 1  1. 1.5 1.5   70.3510   3.7    0.00000  0.06688  0.99776  0.00000  0.00000   -0.50025D+01  0.24441D-02  0.70268D+02  0.50970D+01 -0.20180D-02 -0.12137D-01   -0.4247D-01
  5  0 1  1. 1.5 2.5   80.6242   3.8    0.00000  0.00000  1.00000  0.00000  0.00000    0.10730D+02 -0.32152D-02  0.71224D+02 -0.13298D+01  0.47144D-03  0.28353D-02    0.9921D-02
  6  1 1  1. 0.5 0.5 -134.0262   7.3    0.00000  0.99692 -0.07838  0.00000  0.00000    0.51821D+01  0.39485D-02 -0.13847D+03 -0.74056D+00 -0.49148D-03 -0.30450D-02   -0.1066D-01
  7  1 1  1. 1.5 0.5   47.5636   3.7    0.00000  0.07838  0.99692  0.00000  0.00000   -0.15444D+02  0.54400D-02  0.68591D+02 -0.56084D+01  0.27784D-02  0.17219D-01    0.6025D-01
  8  1 1  1. 0.5 1.5 -144.0854   7.4    0.00000  0.99787 -0.06524  0.00000  0.00000   -0.54267D+01 -0.23720D-02 -0.13886D+03  0.20645D+00  0.12500D-03  0.77703D-03    0.2719D-02
  9  1 1  1. 1.5 1.5   69.0119   3.7    0.00000  0.06524  0.99787  0.00000  0.00000   -0.48348D+01  0.23722D-02  0.68986D+02  0.48727D+01 -0.19550D-02 -0.12116D-01   -0.4239D-01
 10  1 1  1. 1.5 2.5   78.8699   3.7    0.00000  0.00000  1.00000  0.00000  0.00000    0.10262D+02 -0.31295D-02  0.69878D+02 -0.12698D+01  0.45740D-03  0.28346D-02    0.9919D-02
 11  2 1  1. 0.5 0.5 -131.6982   7.2    0.00000  0.99711 -0.07598  0.00000  0.00000    0.50060D+01  0.38440D-02 -0.13602D+03 -0.68422D+00 -0.46199D-03 -0.29440D-02   -0.1030D-01
 12  2 1  1. 1.5 0.5   47.2507   3.7    0.00000  0.07598  0.99711  0.00000  0.00000   -0.14815D+02  0.52813D-02  0.67416D+02 -0.53753D+01  0.26786D-02  0.17062D-01    0.5970D-01
 13  2 1  1. 0.5 1.5 -141.3251   7.2    0.00000  0.99798 -0.06356  0.00000  0.00000   -0.51380D+01 -0.22990D-02 -0.13638D+03  0.19149D+00  0.11850D-03  0.75548D-03    0.2644D-02
 14  2 1  1. 1.5 1.5   67.7462   3.6    0.00000  0.06356  0.99798  0.00000  0.00000   -0.46711D+01  0.22992D-02  0.67773D+02  0.46561D+01 -0.18917D-02 -0.12050D-01   -0.4216D-01
 15  2 1  1. 1.5 2.5   77.2018   3.7    0.00000  0.00000  1.00000  0.00000  0.00000    0.98092D+01 -0.30418D-02  0.68604D+02 -0.12119D+01  0.44328D-03  0.28236D-02    0.9880D-02
 16  3 1  1. 0.5 0.5 -129.5030   7.1    0.00000  0.99729 -0.07356  0.00000  0.00000    0.48329D+01  0.37375D-02 -0.13370D+03 -0.63093D+00 -0.43348D-03 -0.28320D-02   -0.9910D-02
 17  3 1  1. 1.5 0.5   46.9772   3.6    0.00000  0.07356  0.99729  0.00000  0.00000   -0.14204D+02  0.51195D-02  0.66305D+02 -0.51490D+01  0.25789D-02  0.16846D-01    0.5895D-01
 18  3 1  1. 0.5 1.5 -138.7106   7.1    0.00000  0.99808 -0.06186  0.00000  0.00000   -0.48606D+01 -0.22250D-02 -0.13403D+03  0.17727D+00  0.11200D-03  0.73099D-03    0.2557D-02
 19  3 1  1. 1.5 1.5   66.5507   3.5    0.00000  0.06186  0.99808  0.00000  0.00000   -0.45105D+01  0.22250D-02  0.66626D+02  0.44467D+01 -0.18281D-02 -0.11942D-01   -0.4179D-01
 20  3 1  1. 1.5 2.5   75.6152   3.6    0.00000  0.00000  1.00000  0.00000  0.00000    0.93712D+01 -0.29524D-02  0.67400D+02 -0.11560D+01  0.42905D-03  0.28029D-02    0.9808D-02
 21  4 1  1. 0.5 0.5 -127.4351   7.0    0.00000  0.99747 -0.07111  0.00000  0.00000    0.46620D+01  0.36284D-02 -0.13152D+03 -0.58049D+00 -0.40550D-03 -0.27115D-02   -0.9487D-02
 22  4 1  1. 1.5 0.5   46.7430   3.5    0.00000  0.07111  0.99747  0.00000  0.00000   -0.13608D+02  0.49555D-02  0.65257D+02 -0.49289D+01  0.24792D-02  0.16576D-01    0.5800D-01
 23  4 1  1. 0.5 1.5 -136.2349   7.0    0.00000  0.99819 -0.06011  0.00000  0.00000   -0.45931D+01 -0.21495D-02 -0.13180D+03  0.16375D+00  0.10550D-03  0.70401D-03    0.2463D-02
 24  4 1  1. 1.5 1.5   65.4223   3.5    0.00000  0.06011  0.99819  0.00000  0.00000   -0.43530D+01  0.21497D-02  0.65543D+02  0.42437D+01 -0.17643D-02 -0.11796D-01   -0.4128D-01
 25  4 1  1. 1.5 2.5   74.1058   3.5    0.00000  0.00000  1.00000  0.00000  0.00000    0.89462D+01 -0.28613D-02  0.66261D+02 -0.11019D+01  0.41474D-03  0.27730D-02    0.9703D-02
 26  5 1  1. 0.5 0.5 -125.4894   6.9    0.00000  0.99764 -0.06863  0.00000  0.00000    0.44933D+01  0.35165D-02 -0.12945D+03 -0.53273D+00 -0.37850D-03 -0.25835D-02   -0.9039D-02
 27  5 1  1. 1.5 0.5   46.5478   3.5    0.00000  0.06863  0.99764  0.00000  0.00000   -0.13026D+02  0.47879D-02  0.64265D+02 -0.47140D+01  0.23796D-02  0.16255D-01    0.5688D-01
 28  5 1  1. 0.5 1.5 -133.8920   6.9    0.00000  0.99830 -0.05832  0.00000  0.00000   -0.43351D+01 -0.20730D-02 -0.12971D+03  0.15089D+00  0.99001D-04  0.67502D-03    0.2361D-02
 29  5 1  1. 1.5 1.5   64.3581   3.4    0.00000  0.05832  0.99830  0.00000  0.00000   -0.41979D+01  0.20731D-02  0.64521D+02  0.40465D+01 -0.16999D-02 -0.11613D-01   -0.4063D-01
 30  5 1  1. 1.5 2.5   72.6698   3.5    0.00000  0.00000  1.00000  0.00000  0.00000    0.85330D+01 -0.27682D-02  0.65186D+02 -0.10494D+01  0.40025D-03  0.27344D-02    0.9568D-02
 31  6 1  1. 0.5 0.5 -123.6616   6.8    0.00000  0.99781 -0.06611  0.00000  0.00000    0.43259D+01  0.34020D-02 -0.12750D+03 -0.48747D+00 -0.35150D-03 -0.24485D-02   -0.8568D-02
 32  6 1  1. 1.5 0.5   46.3922   3.4    0.00000  0.06611  0.99781  0.00000  0.00000   -0.12456D+02  0.46178D-02  0.63329D+02 -0.45040D+01  0.22800D-02  0.15886D-01    0.5559D-01
 33  6 1  1. 0.5 1.5 -131.6762   6.8    0.00000  0.99840 -0.05649  0.00000  0.00000   -0.40858D+01 -0.19960D-02 -0.12773D+03  0.13863D+00  0.91998D-04  0.64350D-03    0.2252D-02
 34  6 1  1. 1.5 1.5   63.3558   3.4    0.00000  0.05649  0.99840  0.00000  0.00000   -0.40445D+01  0.19956D-02  0.63556D+02  0.38545D+01 -0.16353D-02 -0.11394D-01   -0.3987D-01
 35  6 1  1. 1.5 2.5   71.3034   3.4    0.00000  0.00000  1.00000  0.00000  0.00000    0.81302D+01 -0.26733D-02  0.64171D+02 -0.99830D+00  0.38570D-03  0.26875D-02    0.9404D-02
 36  7 1  1. 0.5 0.5 -121.9476   6.7    0.00000  0.99798 -0.06356  0.00000  0.00000    0.41595D+01  0.32850D-02 -0.12566D+03 -0.44458D+00 -0.32500D-03 -0.23080D-02   -0.8077D-02
 37  7 1  1. 1.5 0.5   46.2764   3.4    0.00000  0.06356  0.99798  0.00000  0.00000   -0.11896D+02  0.44446D-02  0.62448D+02 -0.42981D+01  0.21802D-02  0.15471D-01    0.5414D-01
 38  7 1  1. 0.5 1.5 -129.5823   6.7    0.00000  0.99851 -0.05460  0.00000  0.00000   -0.38442D+01 -0.19170D-02 -0.12586D+03  0.12695D+00  0.85999D-04  0.61051D-03    0.2136D-02
 39  7 1  1. 1.5 1.5   62.4131   3.3    0.00000  0.05460  0.99851  0.00000  0.00000   -0.38925D+01  0.19168D-02  0.62650D+02  0.36672D+01 -0.15700D-02 -0.11141D-01   -0.3898D-01
 40  7 1  1. 1.5 2.5   70.0032   3.4    0.00000  0.00000  1.00000  0.00000  0.00000    0.77366D+01 -0.25764D-02  0.63215D+02 -0.94853D+00  0.37099D-03  0.26326D-02    0.9212D-02
 41  8 1  1. 0.5 0.5 -120.3440   6.6    0.00000  0.99814 -0.06096  0.00000  0.00000    0.39935D+01  0.31645D-02 -0.12393D+03 -0.40392D+00 -0.29950D-03 -0.21635D-02   -0.7572D-02
 42  8 1  1. 1.5 0.5   46.2010   3.3    0.00000  0.06096  0.99814  0.00000  0.00000   -0.11345D+02  0.42683D-02  0.61620D+02 -0.40955D+01  0.20802D-02  0.15014D-01    0.5253D-01
 43  8 1  1. 0.5 1.5 -127.6058   6.6    0.00000  0.99861 -0.05267  0.00000  0.00000   -0.36098D+01 -0.18365D-02 -0.12411D+03  0.11582D+00  0.79499D-04  0.57598D-03    0.2015D-02
 44  8 1  1. 1.5 1.5   61.5280   3.3    0.00000  0.05267  0.99861  0.00000  0.00000   -0.37413D+01  0.18367D-02  0.61796D+02  0.34838D+01 -0.15041D-02 -0.10856D-01   -0.3799D-01
 45  8 1  1. 1.5 2.5   68.7662   3.3    0.00000  0.00000  1.00000  0.00000  0.00000    0.73511D+01 -0.24775D-02  0.62315D+02 -0.89990D+00  0.35608D-03  0.25700D-02    0.8993D-02
 46  9 1  1. 0.5 0.5 -118.8477   6.5    0.00000  0.99830 -0.05832  0.00000  0.00000    0.38273D+01  0.30404D-02 -0.12231D+03 -0.36538D+00 -0.27500D-03 -0.20155D-02   -0.7053D-02
 47  9 1  1. 1.5 0.5   46.1667   3.3    0.00000  0.05832  0.99830  0.00000  0.00000   -0.10800D+02  0.40885D-02  0.60842D+02 -0.38959D+01  0.19798D-02  0.14514D-01    0.5079D-01
 48  9 1  1. 0.5 1.5 -125.7422   6.5    0.00000  0.99872 -0.05068  0.00000  0.00000   -0.33821D+01 -0.17555D-02 -0.12246D+03  0.10520D+00  0.73501D-04  0.53999D-03    0.1890D-02
 49  9 1  1. 1.5 1.5   60.6988   3.2    0.00000  0.05068  0.99872  0.00000  0.00000   -0.35901D+01  0.17554D-02  0.60996D+02  0.33038D+01 -0.14376D-02 -0.10539D-01   -0.3688D-01
 50  9 1  1. 1.5 2.5   67.5893   3.3    0.00000  0.00000  1.00000  0.00000  0.00000    0.69722D+01 -0.23764D-02  0.61469D+02 -0.85225D+00  0.34095D-03  0.24997D-02    0.8747D-02
 51 10 1  1. 0.5 0.5 -117.4562   6.4    0.00000  0.99845 -0.05563  0.00000  0.00000    0.36603D+01  0.29139D-02 -0.12079D+03 -0.32883D+00 -0.25100D-03 -0.18650D-02   -0.6527D-02
 52 10 1  1. 1.5 0.5   46.1749   3.2    0.00000  0.05563  0.99845  0.00000  0.00000   -0.10259D+02  0.39052D-02  0.60113D+02 -0.36983D+01  0.18790D-02  0.13975D-01    0.4890D-01
 53 10 1  1. 0.5 1.5 -123.9878   6.4    0.00000  0.99882 -0.04862  0.00000  0.00000   -0.31603D+01 -0.16730D-02 -0.12092D+03  0.95081D-01  0.67501D-04  0.50301D-03    0.1760D-02
 54 10 1  1. 1.5 1.5   59.9238   3.2    0.00000  0.04862  0.99882  0.00000  0.00000   -0.34385D+01  0.16728D-02  0.60245D+02  0.31266D+01 -0.13702D-02 -0.10192D-01   -0.3566D-01
 55 10 1  1. 1.5 2.5   66.4697   3.2    0.00000  0.00000  1.00000  0.00000  0.00000    0.65987D+01 -0.22731D-02  0.60676D+02 -0.80543D+00  0.32564D-03  0.24221D-02    0.8475D-02
 56  0 3  1. 1.5 1.5   23.1509   4.4    0.00000  0.00000  1.00000  0.00000  0.00000   -0.42599D+02  0.12730D-01  0.71013D+02 -0.52885D+01  0.18669D-02  0.11137D-01    0.3897D-01
 57  0 3  1. 0.5 2.5 -134.4458   7.1    0.00000  0.98227 -0.18749  0.00000  0.00000    0.11319D+01  0.67021D-02 -0.13454D+03 -0.10424D+01 -0.78548D-03 -0.46845D-02   -0.1639D-01
 58  0 3  1. 1.5 2.5   54.1181   3.4    0.00000  0.18749  0.98227  0.00000  0.00000   -0.11782D+02  0.92106D-02  0.63524D+02  0.23645D+01  0.31850D-03  0.18999D-02    0.6648D-02
 59  0 3  1. 0.5 3.5 -157.9253   7.4    0.00000  0.98895 -0.14825  0.00000  0.00000   -0.21234D+02 -0.78415D-02 -0.13734D+03  0.65645D+00  0.36100D-03  0.21525D-02    0.7534D-02
 60  0 3  1. 1.5 3.5   80.6528   3.6    0.00000  0.14825  0.98895  0.00000  0.00000    0.10584D+02  0.14765D-02  0.66330D+02  0.37506D+01 -0.19167D-02 -0.11434D-01   -0.4001D-01
 61  0 3  1. 1.5 4.5  100.7543   4.1    0.00000  0.00000  1.00000  0.00000  0.00000    0.31949D+02 -0.95474D-02  0.71013D+02 -0.22035D+01  0.77801D-03  0.46405D-02    0.1624D-01
 62  1 3  1. 1.5 1.5   23.9144   4.3    0.00000  0.00000  1.00000  0.00000  0.00000   -0.40738D+02  0.12389D-01  0.69676D+02 -0.50496D+01  0.18111D-02  0.11134D-01    0.3896D-01
 63  1 3  1. 0.5 2.5 -131.9215   7.0    0.00000  0.98324 -0.18230  0.00000  0.00000    0.14532D+01  0.65696D-02 -0.13241D+03 -0.96998D+00 -0.74099D-03 -0.45550D-02   -0.1594D-01
 64  1 3  1. 1.5 2.5   53.3355   3.4    0.00000  0.18230  0.98324  0.00000  0.00000   -0.11638D+02  0.89160D-02  0.62730D+02  0.22323D+01  0.28815D-03  0.17716D-02    0.6199D-02
 65  1 3  1. 0.5 3.5 -154.4448   7.2    0.00000  0.98943 -0.14497  0.00000  0.00000   -0.20092D+02 -0.76028D-02 -0.13496D+03  0.61118D+00  0.34300D-03  0.21100D-02    0.7384D-02
 66  1 3  1. 1.5 3.5   78.7752   3.5    0.00000  0.14497  0.98943  0.00000  0.00000    0.99072D+01  0.14088D-02  0.65282D+02  0.35968D+01 -0.18525D-02 -0.11388D-01   -0.3985D-01
 67  1 3  1. 1.5 4.5   98.1216   4.0    0.00000  0.00000  1.00000  0.00000  0.00000    0.30553D+02 -0.92914D-02  0.69676D+02 -0.21040D+01  0.75467D-03  0.46392D-02    0.1623D-01
 68  2 3  1. 1.5 1.5   24.6784   4.2    0.00000  0.00000  1.00000  0.00000  0.00000   -0.38939D+02  0.12040D-01  0.68412D+02 -0.48192D+01  0.17549D-02  0.11090D-01    0.3881D-01
 69  2 3  1. 0.5 2.5 -129.5442   6.9    0.00000  0.98421 -0.17702  0.00000  0.00000    0.17480D+01  0.64316D-02 -0.13039D+03 -0.90098D+00 -0.69698D-03 -0.44075D-02   -0.1542D-01
 70  2 3  1. 1.5 2.5   52.6141   3.3    0.00000  0.17702  0.98421  0.00000  0.00000   -0.11483D+02  0.86180D-02  0.61981D+02  0.21057D+01  0.25870D-03  0.16349D-02    0.5721D-02
 71  2 3  1. 0.5 3.5 -151.1391   7.1    0.00000  0.98992 -0.14161  0.00000  0.00000   -0.18994D+02 -0.73604D-02 -0.13271D+03  0.56806D+00  0.32600D-03  0.20585D-02    0.7203D-02
 72  2 3  1. 1.5 3.5   76.9917   3.4    0.00000  0.14161  0.98992  0.00000  0.00000    0.92591D+01  0.13409D-02  0.64296D+02  0.34479D+01 -0.17881D-02 -0.11301D-01   -0.3954D-01
 73  2 3  1. 1.5 4.5   95.6045   3.9    0.00000  0.00000  1.00000  0.00000  0.00000    0.29204D+02 -0.90297D-02  0.68412D+02 -0.20080D+01  0.73120D-03  0.46210D-02    0.1617D-01
 74  3 3  1. 1.5 1.5   25.4462   4.1    0.00000  0.00000  1.00000  0.00000  0.00000   -0.37198D+02  0.11684D-01  0.67216D+02 -0.45966D+01  0.16984D-02  0.11009D-01    0.3852D-01
 75  3 3  1. 0.5 2.5 -127.3073   6.8    0.00000  0.98516 -0.17165  0.00000  0.00000    0.20174D+01  0.62879D-02 -0.12849D+03 -0.83521D+00 -0.65498D-03 -0.42440D-02   -0.1485D-01
 76  3 3  1. 1.5 2.5   51.9522   3.3    0.00000  0.17165  0.98516  0.00000  0.00000   -0.11317D+02  0.83167D-02  0.61274D+02  0.19843D+01  0.23010D-03  0.14916D-02    0.5219D-02
 77  3 3  1. 0.5 3.5 -147.9992   7.0    0.00000  0.99041 -0.13814  0.00000  0.00000   -0.17937D+02 -0.71151D-02 -0.13058D+03  0.52698D+00  0.30800D-03  0.19990D-02    0.6994D-02
 78  3 3  1. 1.5 3.5   75.2975   3.4    0.00000  0.13814  0.99041  0.00000  0.00000    0.86377D+01  0.12729D-02  0.63367D+02  0.33036D+01 -0.17236D-02 -0.11172D-01   -0.3909D-01
 79  3 3  1. 1.5 4.5   93.1959   3.9    0.00000  0.00000  1.00000  0.00000  0.00000    0.27898D+02 -0.87628D-02  0.67216D+02 -0.19153D+01  0.70758D-03  0.45869D-02    0.1605D-01
 80  4 3  1. 1.5 1.5   26.2209   4.0    0.00000  0.00000  1.00000  0.00000  0.00000   -0.35508D+02  0.11321D-01  0.66086D+02 -0.43811D+01  0.16413D-02  0.10890D-01    0.3811D-01
 81  4 3  1. 0.5 2.5 -125.2053   6.7    0.00000  0.98609 -0.16619  0.00000  0.00000    0.22626D+01  0.61386D-02 -0.12670D+03 -0.77247D+00 -0.61249D-03 -0.40660D-02   -0.1423D-01
 82  4 3  1. 1.5 2.5   51.3482   3.3    0.00000  0.16619  0.98609  0.00000  0.00000   -0.11140D+02  0.80124D-02  0.60610D+02  0.18677D+01  0.20245D-03  0.13433D-02    0.4701D-02
 83  4 3  1. 0.5 3.5 -145.0165   6.9    0.00000  0.99090 -0.13458  0.00000  0.00000   -0.16918D+02 -0.68651D-02 -0.12858D+03  0.48777D+00  0.29100D-03  0.19320D-02    0.6759D-02
 84  4 3  1. 1.5 3.5   73.6880   3.3    0.00000  0.13458  0.99090  0.00000  0.00000    0.80410D+01  0.12049D-02  0.62495D+02  0.31631D+01 -0.16589D-02 -0.11007D-01   -0.3852D-01
 85  4 3  1. 1.5 4.5   90.8886   3.8    0.00000  0.00000  1.00000  0.00000  0.00000    0.26631D+02 -0.84905D-02  0.66086D+02 -0.18255D+01  0.68384D-03  0.45377D-02    0.1588D-01
 86  5 3  1. 1.5 1.5   27.0057   3.9    0.00000  0.00000  1.00000  0.00000  0.00000   -0.33865D+02  0.10950D-01  0.65019D+02 -0.41720D+01  0.15839D-02  0.10738D-01    0.3757D-01
 87  5 3  1. 0.5 2.5 -123.2331   6.6    0.00000  0.98701 -0.16063  0.00000  0.00000    0.24838D+01  0.59830D-02 -0.12501D+03 -0.71258D+00 -0.57200D-03 -0.38760D-02   -0.1356D-01
 88  5 3  1. 1.5 2.5   50.8012   3.2    0.00000  0.16063  0.98701  0.00000  0.00000   -0.10950D+02  0.77052D-02  0.59987D+02  0.17556D+01  0.17570D-03  0.11915D-02    0.4169D-02
 89  5 3  1. 0.5 3.5 -142.1835   6.8    0.00000  0.99139 -0.13091  0.00000  0.00000   -0.15934D+02 -0.66121D-02 -0.12670D+03  0.45034D+00  0.27400D-03  0.18580D-02    0.6502D-02
 90  5 3  1. 1.5 3.5   72.1589   3.3    0.00000  0.13091  0.99139  0.00000  0.00000    0.74675D+01  0.11369D-02  0.61676D+02  0.30263D+01 -0.15940D-02 -0.10807D-01   -0.3781D-01
 91  5 3  1. 1.5 4.5   88.6765   3.7    0.00000  0.00000  1.00000  0.00000  0.00000    0.25399D+02 -0.82127D-02  0.65019D+02 -0.17383D+01  0.65995D-03  0.44742D-02    0.1566D-01
 92  6 3  1. 1.5 1.5   27.8038   3.8    0.00000  0.00000  1.00000  0.00000  0.00000   -0.32263D+02  0.10573D-01  0.64013D+02 -0.39686D+01  0.15260D-02  0.10553D-01    0.3693D-01
 93  6 3  1. 0.5 2.5 -121.3862   6.5    0.00000  0.98792 -0.15495  0.00000  0.00000    0.26819D+01  0.58210D-02 -0.12341D+03 -0.65540D+00 -0.53149D-03 -0.36755D-02   -0.1286D-01
 94  6 3  1. 1.5 2.5   50.3103   3.2    0.00000  0.15495  0.98792  0.00000  0.00000   -0.10748D+02  0.73947D-02  0.59402D+02  0.16475D+01  0.15000D-03  0.10373D-02    0.3630D-02
 95  6 3  1. 0.5 3.5 -139.4930   6.7    0.00000  0.99189 -0.12712  0.00000  0.00000   -0.14981D+02 -0.63554D-02 -0.12492D+03  0.41457D+00  0.25750D-03  0.17785D-02    0.6223D-02
 96  6 3  1. 1.5 3.5   70.7065   3.3    0.00000  0.12712  0.99189  0.00000  0.00000    0.69157D+01  0.10690D-02  0.60909D+02  0.28925D+01 -0.15288D-02 -0.10573D-01   -0.3700D-01
 97  6 3  1. 1.5 4.5   86.5533   3.6    0.00000  0.00000  1.00000  0.00000  0.00000    0.24197D+02 -0.79294D-02  0.64013D+02 -0.16536D+01  0.63580D-03  0.43970D-02    0.1539D-01
 98  7 3  1. 1.5 1.5   28.6186   3.7    0.00000  0.00000  1.00000  0.00000  0.00000   -0.30697D+02  0.10187D-01  0.63064D+02 -0.37703D+01  0.14673D-02  0.10336D-01    0.3617D-01
 99  7 3  1. 0.5 2.5 -119.6609   6.5    0.00000  0.98881 -0.14916  0.00000  0.00000    0.28570D+01  0.56531D-02 -0.12192D+03 -0.60075D+00 -0.49201D-03 -0.34660D-02   -0.1213D-01
100  7 3  1. 1.5 2.5   49.8749   3.2    0.00000  0.14916  0.98881  0.00000  0.00000   -0.10531D+02  0.70814D-02  0.58855D+02  0.15433D+01  0.12525D-03  0.88229D-03    0.3087D-02
101  7 3  1. 0.5 3.5 -136.9387   6.6    0.00000  0.99238 -0.12321  0.00000  0.00000   -0.14059D+02 -0.60950D-02 -0.12326D+03  0.38038D+00  0.24050D-03  0.16935D-02    0.5925D-02
102  7 3  1. 1.5 3.5   69.3273   3.2    0.00000  0.12321  0.99238  0.00000  0.00000    0.63844D+01  0.10014D-02  0.60192D+02  0.27615D+01 -0.14632D-02 -0.10307D-01   -0.3606D-01
103  7 3  1. 1.5 4.5   84.5133   3.6    0.00000  0.00000  1.00000  0.00000  0.00000    0.23023D+02 -0.76404D-02  0.63064D+02 -0.15710D+01  0.61139D-03  0.43067D-02    0.1507D-01
104  8 3  1. 1.5 1.5   29.4537   3.6    0.00000  0.00000  1.00000  0.00000  0.00000   -0.29163D+02  0.97938D-02  0.62172D+02 -0.35765D+01  0.14081D-02  0.10088D-01    0.3530D-01
105  8 3  1. 0.5 2.5 -118.0536   6.4    0.00000  0.98969 -0.14324  0.00000  0.00000    0.30094D+01  0.54774D-02 -0.12052D+03 -0.54852D+00 -0.45351D-03 -0.32500D-02   -0.1137D-01
106  8 3  1. 1.5 2.5   49.4948   3.1    0.00000  0.14324  0.98969  0.00000  0.00000   -0.10300D+02  0.67648D-02  0.58344D+02  0.14426D+01  0.10160D-03  0.72760D-03    0.2546D-02
107  8 3  1. 0.5 3.5 -134.5144   6.5    0.00000  0.99288 -0.11916  0.00000  0.00000   -0.13163D+02 -0.58305D-02 -0.12169D+03  0.34768D+00  0.22350D-03  0.16035D-02    0.5610D-02
108  8 3  1. 1.5 3.5   68.0180   3.2    0.00000  0.11916  0.99288  0.00000  0.00000    0.58724D+01  0.93391D-03  0.59523D+02  0.26327D+01 -0.13971D-02 -0.10011D-01   -0.3503D-01
109  8 3  1. 1.5 4.5   82.5509   3.5    0.00000  0.00000  1.00000  0.00000  0.00000    0.21872D+02 -0.73453D-02  0.62172D+02 -0.14902D+01  0.58669D-03  0.42035D-02    0.1471D-01
110  9 3  1. 1.5 1.5   30.3125   3.6    0.00000  0.00000  1.00000  0.00000  0.00000   -0.27655D+02  0.93917D-02  0.61333D+02 -0.33865D+01  0.13480D-02  0.98110D-02    0.3433D-01
111  9 3  1. 0.5 2.5 -116.5616   6.3    0.00000  0.99055 -0.13719  0.00000  0.00000    0.31388D+01  0.52955D-02 -0.11920D+03 -0.49859D+00 -0.41551D-03 -0.30275D-02   -0.1059D-01
112  9 3  1. 1.5 2.5   49.1700   3.1    0.00000  0.13719  0.99055  0.00000  0.00000   -0.10053D+02  0.64446D-02  0.57871D+02  0.13452D+01  0.78950D-04  0.57465D-03    0.2011D-02
113  9 3  1. 0.5 3.5 -132.2150   6.4    0.00000  0.99337 -0.11496  0.00000  0.00000   -0.12292D+02 -0.55629D-02 -0.12024D+03  0.31639D+00  0.20700D-03  0.15090D-02    0.5280D-02
114  9 3  1. 1.5 3.5   66.7760   3.1    0.00000  0.11496  0.99337  0.00000  0.00000    0.53786D+01  0.86669D-03  0.58902D+02  0.25058D+01 -0.13306D-02 -0.96851D-02   -0.3389D-01
115  9 3  1. 1.5 4.5   80.6612   3.4    0.00000  0.00000  1.00000  0.00000  0.00000    0.20741D+02 -0.70438D-02  0.61333D+02 -0.14111D+01  0.56166D-03  0.40880D-02    0.1430D-01
116 10 3  1. 1.5 1.5   31.1991   3.5    0.00000  0.00000  1.00000  0.00000  0.00000   -0.26169D+02  0.89805D-02  0.60548D+02 -0.31999D+01  0.12870D-02  0.95041D-02    0.3326D-01
117 10 3  1. 0.5 2.5 -115.1826   6.3    0.00000  0.99138 -0.13100  0.00000  0.00000    0.32452D+01  0.51049D-02 -0.11798D+03 -0.45088D+00 -0.37902D-03 -0.28010D-02   -0.9800D-02
118 10 3  1. 1.5 2.5   48.9010   3.1    0.00000  0.13100  0.99138  0.00000  0.00000   -0.97873D+01  0.61206D-02  0.57431D+02  0.12509D+01  0.57499D-04  0.42470D-03    0.1486D-02
119 10 3  1. 0.5 3.5 -130.0354   6.3    0.00000  0.99386 -0.11060  0.00000  0.00000   -0.11444D+02 -0.52899D-02 -0.11887D+03  0.28646D+00  0.19100D-03  0.14110D-02    0.4938D-02
120 10 3  1. 1.5 3.5   65.5985   3.1    0.00000  0.11060  0.99386  0.00000  0.00000    0.49022D+01  0.79996D-03  0.58326D+02  0.23801D+01 -0.12636D-02 -0.93309D-02   -0.3265D-01
121 10 3  1. 1.5 4.5   78.8389   3.4    0.00000  0.00000  1.00000  0.00000  0.00000    0.19626D+02 -0.67353D-02  0.60548D+02 -0.13333D+01  0.53621D-03  0.39600D-02    0.1386D-01

